Searches for rare $B_s^0$ and $B^0$ decays into four muons

Searches for rare $B_s^0$ and $B^0$ decays into four muons are performed using proton-proton collision data recorded by the LHCb experiment, corresponding to an integrated luminosity of 9 $\text{fb}^{-1}$. Direct decays and decays via light scalar and $J/\psi$ resonances are considered. No evidence for the six decays searched for is found and upper limits at the 95% confidence level on their branching fractions ranging between $1.8\times10^{-10}$ and $2.6\times10^{-9}$ are set.

==> figs/Fig10a.C <==
void bs2mmjpsi_mass_fit_B1_paper()
{
//=========Macro generated from canvas: Fit - bin0Bs24mu/Fit - bin0Bs24mu
//=========  (Thu Aug 26 14:13:23 2021) by ROOT version 6.22/00

   gROOT->ProcessLine(".x lhcbStyle.C");

   TCanvas *c_data_d = new TCanvas("c_data_d", "c_data_d",0,0,700,500);
   c_data_d->Range(4762.5,-0.6087191,6137.5,5.478472);
   c_data_d->SetFillColor(0);
   c_data_d->SetBorderMode(0);
   c_data_d->SetBorderSize(2);
   c_data_d->SetFrameBorderMode(0);
   c_data_d->SetFrameBorderMode(0);
   c_data_d->SetLeftMargin(0.20);
   c_data_d->SetRightMargin(0.06);
   c_data_d->SetBottomMargin(0.22);
   
   TH1D *frame_6a0cf20__1 = new TH1D("frame_6a0cf20__1","",22,4900,6000);
   frame_6a0cf20__1->SetBinContent(1,4.869753);
   frame_6a0cf20__1->SetMaximum(8.0);
   frame_6a0cf20__1->SetEntries(1);
   frame_6a0cf20__1->SetDirectory(0);
   frame_6a0cf20__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_6a0cf20__1->SetLineColor(ci);
   frame_6a0cf20__1->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}) [MeV/#font[12]{c}^{2}]");
   frame_6a0cf20__1->GetXaxis()->SetLabelFont(132);
   frame_6a0cf20__1->GetXaxis()->SetTitleOffset(1.15);
   frame_6a0cf20__1->GetXaxis()->SetTitleFont(132);
   frame_6a0cf20__1->GetXaxis()->SetLabelSize(0.09);
   frame_6a0cf20__1->GetXaxis()->SetTitleSize(0.09);
   frame_6a0cf20__1->GetYaxis()->SetTitle("Candidates / (50 MeV/#font[12]{c}^{2})");
   frame_6a0cf20__1->GetYaxis()->SetLabelFont(132);
   frame_6a0cf20__1->GetYaxis()->SetTitleFont(132);
   frame_6a0cf20__1->GetYaxis()->SetTitleOffset(1.05);
   frame_6a0cf20__1->GetYaxis()->SetLabelSize(0.09);
   frame_6a0cf20__1->GetYaxis()->SetTitleSize(0.085);
   frame_6a0cf20__1->GetZaxis()->SetLabelFont(132);
   frame_6a0cf20__1->GetZaxis()->SetTitleOffset(1.2);
   frame_6a0cf20__1->GetZaxis()->SetTitleFont(132);
   frame_6a0cf20__1->GetXaxis()->SetNdivisions(5);
   frame_6a0cf20__1->GetYaxis()->SetNdivisions(7);
   frame_6a0cf20__1->Draw("FUNC");
   
   Double_t h_fx[22] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825,
   5875,
   5925,
   5975};
   Double_t h_fy[22] = {
   0,
   0,
   1,
   0,
   0,
   2,
   0,
   2,
   0,
   1,
   0,
   1,
   0,
   1,
   0,
   2,
   0,
   0,
   0,
   0,
   1,
   0};
   Double_t h_flx[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_fly[22] = {
   0,
   0,
   0.8272462,
   0,
   0,
   1.291815,
   0,
   1.291815,
   0,
   0.8272462,
   0,
   0.8272462,
   0,
   0.8272462,
   0,
   1.291815,
   0,
   0,
   0,
   0,
   0.8272462,
   0};
   Double_t h_fehx[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_fehy[22] = {
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   2.63786,
   1.147874,
   2.63786,
   1.147874,
   2.299527,
   1.147874,
   2.299527,
   1.147874,
   2.299527,
   1.147874,
   2.63786,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(22,h_fx,h_fy,h_flx,h_fehx,h_fly,h_fehy);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B0_M");
   grae->SetFillStyle(1001);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001 = new TH1F("Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001","Histogram of data_plot__B0_M",100,4790,6110);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetMinimum(0);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetMaximum(5.101646);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetDirectory(0);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetLineColor(ci);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetXaxis()->SetLabelFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetXaxis()->SetTitleOffset(.95);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetXaxis()->SetTitleFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetYaxis()->SetLabelFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetYaxis()->SetTitleFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetZaxis()->SetLabelFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001);
   
   grae->Draw("p");
   
   Double_t val_fx1[94] = {
   4850,
   4850,
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5200,
   5225,
   5250,
   5275,
   5287.5,
   5300,
   5306.25,
   5312.5,
   5315.625,
   5318.75,
   5321.875,
   5325,
   5328.125,
   5329.688,
   5331.25,
   5332.812,
   5334.375,
   5335.938,
   5337.5,
   5339.062,
   5340.625,
   5342.188,
   5343.75,
   5345.312,
   5346.875,
   5348.438,
   5350,
   5353.125,
   5354.688,
   5356.25,
   5357.812,
   5359.375,
   5360.938,
   5362.5,
   5364.062,
   5365.625,
   5367.188,
   5368.75,
   5370.312,
   5371.875,
   5373.438,
   5375,
   5376.562,
   5378.125,
   5379.688,
   5381.25,
   5382.812,
   5384.375,
   5387.5,
   5390.625,
   5392.188,
   5393.75,
   5395.312,
   5396.875,
   5398.438,
   5400,
   5401.562,
   5403.125,
   5404.688,
   5406.25,
   5407.812,
   5409.375,
   5410.938,
   5412.5,
   5415.625,
   5418.75,
   5421.875,
   5425,
   5431.25,
   5437.5,
   5450,
   5475,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6050,
   6050};
   Double_t val_fy1[94] = {
   0,
   0.5560332,
   0.5560332,
   0.5489467,
   0.5419777,
   0.5351444,
   0.5284856,
   0.5220946,
   0.5162319,
   0.5137243,
   0.5118345,
   0.5112791,
   0.5120481,
   0.5142814,
   0.5164426,
   0.519956,
   0.5225283,
   0.5259018,
   0.5303457,
   0.5362004,
   0.5438796,
   0.5485524,
   0.5538682,
   0.5598975,
   0.5667138,
   0.5743941,
   0.583019,
   0.5926727,
   0.6034455,
   0.6154353,
   0.6287519,
   0.6435228,
   0.6599015,
   0.6780797,
   0.6977981,
   0.738053,
   0.7578953,
   0.7770668,
   0.7951899,
   0.8118869,
   0.8267934,
   0.839571,
   0.84992,
   0.8575908,
   0.8623936,
   0.8642067,
   0.8629805,
   0.8587404,
   0.8515851,
   0.8416831,
   0.8292653,
   0.8146165,
   0.7980639,
   0.779965,
   0.7606944,
   0.7406311,
   0.699592,
   0.6595334,
   0.6405627,
   0.6225811,
   0.6058606,
   0.5907099,
   0.5770841,
   0.5649117,
   0.5541094,
   0.5445845,
   0.5362373,
   0.5289644,
   0.5226612,
   0.5172244,
   0.5125541,
   0.5085557,
   0.5022288,
   0.4976291,
   0.4942674,
   0.4917732,
   0.4883937,
   0.4861884,
   0.4832536,
   0.4793179,
   0.4760565,
   0.4698912,
   0.4638527,
   0.4578952,
   0.4520147,
   0.4462096,
   0.4404792,
   0.4348223,
   0.4292381,
   0.4237256,
   0.418284,
   0.418284,
   0,
   0.418284};
   TGraph *graph = new TGraph(94,val_fx1,val_fy1);
   graph->SetName("total_final_rare_0_Norm[B0_M]");
   graph->SetTitle("Projection of total_final_rare_0");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB1 = new TH1F("Graph_total_final_rare_0_NormoBB0_McB1","Projection of total_final_rare_0",100,4730,6170);
   Graph_total_final_rare_0_NormoBB0_McB1->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB1->SetMaximum(0.9506274);
   Graph_total_final_rare_0_NormoBB0_McB1->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB1->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB1->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB1->GetXaxis()->SetTitleOffset(.95);
   Graph_total_final_rare_0_NormoBB0_McB1->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB1->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB1->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB1->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB1->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_rare_0_NormoBB0_McB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB1);
   
   graph->Draw("l");
   
   /*
   Double_t val_fx2[41] = {
   4826.667,
   4826.667,
   4900,
   4936.667,
   4973.333,
   5010,
   5046.667,
   5083.333,
   5120,
   5156.667,
   5193.333,
   5230,
   5266.667,
   5303.333,
   5321.667,
   5330.833,
   5335.417,
   5340,
   5358.333,
   5362.917,
   5365.208,
   5367.5,
   5372.083,
   5376.667,
   5395,
   5404.167,
   5413.333,
   5422.5,
   5431.667,
   5450,
   5486.667,
   5560,
   5633.333,
   5706.667,
   5780,
   5853.333,
   5926.667,
   6000,
   6000,
   6073.333,
   6073.333};
   Double_t val_fy2[41] = {
   0,
   3.893805,
   3.893805,
   3.636682,
   3.396569,
   3.172351,
   2.962989,
   2.767519,
   2.585053,
   2.414787,
   2.25602,
   2.108237,
   1.971426,
   1.848072,
   1.79735,
   1.782172,
   1.782988,
   1.793682,
   1.869565,
   1.895736,
   1.907291,
   1.909578,
   1.88158,
   1.840821,
   1.641812,
   1.564783,
   1.512366,
   1.476115,
   1.447485,
   1.397241,
   1.304389,
   1.137587,
   0.9922263,
   0.8654488,
   0.754871,
   0.6584218,
   0.5742958,
   0.5009186,
   0.5009186,
   0,
   0.5009186};
   graph = new TGraph(41,val_fx2,val_fy2);
   graph->SetName("total_final_rare_0_Norm[B0_M]_Comp[total_final_rare_0]");
   graph->SetTitle("Projection of total_final_rare_0");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2 = new TH1F("Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2","Projection of total_final_rare_0",100,4702,6198);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetMaximum(4.283186);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetXaxis()->SetTitleOffset(.95);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2);
   
   graph->Draw("l");*/
   
   Double_t val_fx3[101] = {
   4850,
   4850,
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5200,
   5225,
   5250,
   5262.5,
   5275,
   5287.5,
   5293.75,
   5300,
   5306.25,
   5309.375,
   5312.5,
   5315.625,
   5318.75,
   5321.875,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5332.812,
   5334.375,
   5335.938,
   5337.5,
   5339.062,
   5340.625,
   5342.188,
   5343.75,
   5345.312,
   5346.875,
   5348.438,
   5350,
   5353.125,
   5354.688,
   5356.25,
   5357.812,
   5359.375,
   5360.938,
   5362.5,
   5364.062,
   5365.625,
   5367.188,
   5368.75,
   5370.312,
   5371.875,
   5373.438,
   5375,
   5376.562,
   5378.125,
   5379.688,
   5381.25,
   5382.812,
   5384.375,
   5387.5,
   5389.062,
   5390.625,
   5392.188,
   5393.75,
   5395.312,
   5396.875,
   5398.438,
   5400,
   5401.562,
   5403.125,
   5404.688,
   5406.25,
   5407.812,
   5409.375,
   5410.938,
   5412.5,
   5414.062,
   5415.625,
   5418.75,
   5421.875,
   5425,
   5428.125,
   5431.25,
   5437.5,
   5450,
   5475,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6050,
   6050};
   Double_t val_fy3[101] = {
   0,
   0.0001682704,
   0.0001682704,
   0.0002204241,
   0.0002984644,
   0.0004216343,
   0.0006300708,
   0.001018048,
   0.001847274,
   0.002653334,
   0.004055882,
   0.005171611,
   0.0067715,
   0.009168168,
   0.01084396,
   0.01302392,
   0.01599431,
   0.01793437,
   0.02031564,
   0.02329145,
   0.02706805,
   0.03191483,
   0.03817196,
   0.04195593,
   0.04625339,
   0.05112713,
   0.05664384,
   0.06287387,
   0.06989091,
   0.07777191,
   0.08659727,
   0.09645153,
   0.1074247,
   0.1196148,
   0.1331317,
   0.1481027,
   0.1646815,
   0.1830597,
   0.202978,
   0.2436325,
   0.2636744,
   0.2830456,
   0.3013681,
   0.3182645,
   0.3333704,
   0.3463473,
   0.3568955,
   0.3647653,
   0.3697672,
   0.3717792,
   0.3707519,
   0.3667106,
   0.359754,
   0.3500506,
   0.3378313,
   0.323381,
   0.3070268,
   0.2891262,
   0.2700538,
   0.2501886,
   0.2095456,
   0.1894433,
   0.1698827,
   0.1511098,
   0.1333258,
   0.1168029,
   0.1018497,
   0.08842132,
   0.07644628,
   0.0658413,
   0.05651355,
   0.04836348,
   0.04128763,
   0.03518138,
   0.02994142,
   0.0254679,
   0.02166615,
   0.01844797,
   0.01573251,
   0.01152567,
   0.008556445,
   0.006454485,
   0.004951185,
   0.003858528,
   0.002435413,
   0.001061342,
   0.0002318647,
   5.679261e-05,
   4.498896e-06,
   4.802252e-07,
   6.486649e-08,
   1.060111e-08,
   2.027889e-09,
   4.42753e-10,
   1.081926e-10,
   2.913446e-11,
   8.537877e-12,
   2.695103e-12,
   2.695103e-12,
   0,
   2.695103e-12};
   graph = new TGraph(101,val_fx3,val_fy3);
   graph->SetName("total_final_rare_0_Norm[B0_M]_Comp[sig_peak_pdf_final_rare_0]");
   graph->SetTitle("Projection of total_final_rare_0");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3 = new TH1F("Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3","Projection of total_final_rare_0",101,4730,6170);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetMaximum(0.4089571);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetXaxis()->SetTitleOffset(.95);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3);
   
   graph->Draw("l");
   
   Double_t val_fx4[28] = {
   4850,
   4850,
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5200,
   5250,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6050,
   6050};
   Double_t val_fy4[28] = {
   0,
   0.555865,
   0.555865,
   0.5487263,
   0.5416792,
   0.5347227,
   0.5278556,
   0.5210766,
   0.5143846,
   0.5077787,
   0.5012575,
   0.4948201,
   0.4884654,
   0.4821923,
   0.4759997,
   0.4698867,
   0.4638522,
   0.4578952,
   0.4520146,
   0.4462096,
   0.4404792,
   0.4348223,
   0.4292381,
   0.4237256,
   0.418284,
   0.418284,
   0,
   0.418284};
   graph = new TGraph(28,val_fx4,val_fy4);
   graph->SetName("total_final_rare_0_Norm[B0_M]_Comp[com_back_pdf_final_rare_0]");
   graph->SetTitle("Projection of total_final_rare_0");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#000066");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4 = new TH1F("Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4","Projection of total_final_rare_0",100,4730,6170);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetMaximum(0.6114515);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetXaxis()->SetTitleOffset(0.95);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetZaxis()->SetTitleOffset(1.1);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4);
   
   graph->Draw("l");
   
   TH1D *frame_6a0cf20__2 = new TH1D("frame_6a0cf20__2","",22,4900,6000);
   frame_6a0cf20__2->SetBinContent(1,4.869753);
   frame_6a0cf20__2->SetMaximum(4.869753);
   frame_6a0cf20__2->SetEntries(1);
   frame_6a0cf20__2->SetDirectory(0);
   frame_6a0cf20__2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_6a0cf20__2->SetLineColor(ci);
   frame_6a0cf20__2->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}) [MeV/#font[12]{c}^{2}]");
   frame_6a0cf20__2->GetXaxis()->SetLabelFont(132);
   frame_6a0cf20__2->GetXaxis()->SetTitleOffset(.95);
   frame_6a0cf20__2->GetXaxis()->SetTitleFont(132);
   frame_6a0cf20__2->GetXaxis()->SetLabelSize(0.09);
   frame_6a0cf20__2->GetXaxis()->SetTitleSize(0.09);
   frame_6a0cf20__2->GetYaxis()->SetTitle("Candidates / (50 MeV/#font[12]{c}^{2})");
   frame_6a0cf20__2->GetYaxis()->SetLabelFont(132);
   frame_6a0cf20__2->GetYaxis()->SetTitleFont(132);
   frame_6a0cf20__2->GetZaxis()->SetLabelFont(132);
   frame_6a0cf20__2->GetYaxis()->SetLabelSize(0.09);
   frame_6a0cf20__2->GetYaxis()->SetTitleSize(0.09);
   frame_6a0cf20__2->GetZaxis()->SetTitleOffset(1.2);
   frame_6a0cf20__2->GetZaxis()->SetTitleFont(132);
   frame_6a0cf20__2->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.2103921,0.8466462,0.5065485,0.927423,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();

   pt = new TPaveText(0.2103921,0.7570491,0.5065485,0.84046633,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("9 fb^{#minus1}");
   pt->Draw();

   pt = new TPaveText(0.2103921,0.671452,0.5265485,0.76846633,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("0.20 #leq BDT < 0.30");
   pt->Draw();

   TLegend *leg = new TLegend(0.5203921,0.701452,0.875485,0.92742);
   leg->SetTextSize(0.054);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("h_data","Data","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_rare_0_Norm[B0_M]","Total","L");

   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_rare_0_Norm[B0_M]_Comp[sig_peak_pdf_final_rare_0]","#it{B}^{0}_{#it{s}}#rightarrow #it{J/#psi}(#font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}})#font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}}","L");


   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_rare_0_Norm[B0_M]_Comp[com_back_pdf_final_rare_0]","Combinatorial","L");
   ci = TColor::GetColor("#000066");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c_data_d->Modified();
   c_data_d->cd();
   c_data_d->SetSelected(c_data_d);

   grae->Draw("p");

   //lhcbName->Draw();

   c_data_d->SaveAs("bs2mmjpsi_mass_fit_B1_paper.pdf");
}


==> figs/Fig10b.C <==
void bs2mmjpsi_mass_fit_B2_paper()
{
//=========Macro generated from canvas: Fit - bin0Bs24mu/Fit - bin0Bs24mu
//=========  (Thu Aug 26 14:13:23 2021) by ROOT version 6.22/00

   gROOT->ProcessLine(".x lhcbStyle.C");

   TCanvas *c_data_d = new TCanvas("c_data_d", "c_data_d",0,0,700,500);
   c_data_d->Range(4762.5,-0.6087191,6137.5,5.478472);
   c_data_d->SetFillColor(0);
   c_data_d->SetBorderMode(0);
   c_data_d->SetBorderSize(2);
   c_data_d->SetFrameBorderMode(0);
   c_data_d->SetFrameBorderMode(0);
   c_data_d->SetLeftMargin(0.20);
   c_data_d->SetRightMargin(0.06);
   c_data_d->SetBottomMargin(0.22);
   
   TH1D *frame_6a0cf20__1 = new TH1D("frame_6a0cf20__1","",22,4900,6000);
   frame_6a0cf20__1->SetBinContent(1,4.869753);
   frame_6a0cf20__1->SetMaximum(8.0);
   frame_6a0cf20__1->SetEntries(1);
   frame_6a0cf20__1->SetDirectory(0);
   frame_6a0cf20__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_6a0cf20__1->SetLineColor(ci);
   frame_6a0cf20__1->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}) [MeV/#font[12]{c}^{2}]");
   frame_6a0cf20__1->GetXaxis()->SetLabelFont(132);
   frame_6a0cf20__1->GetXaxis()->SetTitleOffset(1.15);
   frame_6a0cf20__1->GetXaxis()->SetTitleFont(132);
   frame_6a0cf20__1->GetXaxis()->SetLabelSize(0.09);
   frame_6a0cf20__1->GetXaxis()->SetTitleSize(0.09);
   frame_6a0cf20__1->GetYaxis()->SetTitle("Candidates / (50 MeV/#font[12]{c}^{2})");
   frame_6a0cf20__1->GetYaxis()->SetLabelFont(132);
   frame_6a0cf20__1->GetYaxis()->SetTitleFont(132);
   frame_6a0cf20__1->GetYaxis()->SetTitleOffset(1.05);
   frame_6a0cf20__1->GetYaxis()->SetLabelSize(0.09);
   frame_6a0cf20__1->GetYaxis()->SetTitleSize(0.085);
   frame_6a0cf20__1->GetZaxis()->SetLabelFont(132);
   frame_6a0cf20__1->GetZaxis()->SetTitleOffset(1.2);
   frame_6a0cf20__1->GetZaxis()->SetTitleFont(132);
   frame_6a0cf20__1->GetXaxis()->SetNdivisions(4);
   frame_6a0cf20__1->GetYaxis()->SetNdivisions(7);
   frame_6a0cf20__1->Draw("FUNC");
   
   Double_t h_fx[22] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825,
   5875,
   5925,
   5975};
   Double_t h_fy[22] = {
   1,
   1,
   1,
   2,
   2,
   0,
   0,
   0,
   1,
   1,
   0,
   0,
   0,
   1,
   0,
   1,
   1,
   2,
   0,
   0,
   1,
   1};
   Double_t h_flx[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_fly[22] = {
   0.8272462,
   0.8272462,
   0.8272462,
   1.291815,
   1.291815,
   0,
   0,
   0,
   0.8272462,
   0.8272462,
   0,
   0,
   0,
   0.8272462,
   0,
   0.8272462,
   0.8272462,
   1.291815,
   0,
   0,
   0.8272462,
   0.8272462};
   Double_t h_fehx[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_fehy[22] = {
   2.299527,
   2.299527,
   2.299527,
   2.63786,
   2.63786,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   2.299527,
   2.299527,
   2.63786,
   1.147874,
   1.147874,
   2.299527,
   2.299527};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(22,h_fx,h_fy,h_flx,h_fehx,h_fly,h_fehy);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B0_M");
   grae->SetFillStyle(1001);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001 = new TH1F("Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001","Histogram of data_plot__B0_M",100,4790,6110);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetMinimum(0);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetMaximum(5.101646);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetDirectory(0);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetLineColor(ci);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetXaxis()->SetLabelFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetXaxis()->SetTitleOffset(.95);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetXaxis()->SetTitleFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetYaxis()->SetLabelFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetYaxis()->SetTitleFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetZaxis()->SetLabelFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001);
   
   grae->Draw("p");
   
   Double_t val_fx1[94] = {
   4850,
   4850,
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5200,
   5225,
   5250,
   5275,
   5287.5,
   5300,
   5306.25,
   5312.5,
   5315.625,
   5318.75,
   5321.875,
   5325,
   5328.125,
   5329.688,
   5331.25,
   5332.812,
   5334.375,
   5335.938,
   5337.5,
   5339.062,
   5340.625,
   5342.188,
   5343.75,
   5345.312,
   5346.875,
   5348.438,
   5350,
   5353.125,
   5354.688,
   5356.25,
   5357.812,
   5359.375,
   5360.938,
   5362.5,
   5364.062,
   5365.625,
   5367.188,
   5368.75,
   5370.312,
   5371.875,
   5373.438,
   5375,
   5376.562,
   5378.125,
   5379.688,
   5381.25,
   5382.812,
   5384.375,
   5387.5,
   5390.625,
   5392.188,
   5393.75,
   5395.312,
   5396.875,
   5398.438,
   5400,
   5401.562,
   5403.125,
   5404.688,
   5406.25,
   5407.812,
   5409.375,
   5410.938,
   5412.5,
   5415.625,
   5418.75,
   5421.875,
   5425,
   5431.25,
   5437.5,
   5450,
   5475,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6050,
   6050};
   Double_t val_fy1[94] = {
   0,
   0.9008508,
   0.9008508,
   0.8788752,
   0.8574946,
   0.8367356,
   0.8166681,
   0.7974743,
   0.7796826,
   0.7717757,
   0.7652196,
   0.7614933,
   0.7618202,
   0.7651907,
   0.7690408,
   0.7756896,
   0.7807011,
   0.787369,
   0.7962501,
   0.8080473,
   0.8236159,
   0.8331222,
   0.8439576,
   0.8562674,
   0.8702039,
   0.8859261,
   0.9036002,
   0.9234007,
   0.9455139,
   0.9701421,
   0.9975123,
   1.027888,
   1.061586,
   1.099003,
   1.139603,
   1.222493,
   1.26335,
   1.302821,
   1.340125,
   1.374483,
   1.405142,
   1.431401,
   1.452643,
   1.46835,
   1.478132,
   1.481735,
   1.479059,
   1.470155,
   1.455228,
   1.434625,
   1.408824,
   1.378412,
   1.344068,
   1.306528,
   1.266567,
   1.224969,
   1.139887,
   1.056832,
   1.017493,
   0.9801975,
   0.9455083,
   0.9140632,
   0.8857693,
   0.8604791,
   0.8380203,
   0.8182012,
   0.8008161,
   0.7856511,
   0.7724901,
   0.7611196,
   0.7513332,
   0.7429355,
   0.7295917,
   0.7198179,
   0.7126031,
   0.7071821,
   0.6996678,
   0.6945837,
   0.6874773,
   0.6773084,
   0.6685961,
   0.6520947,
   0.636095,
   0.620495,
   0.6052783,
   0.5904348,
   0.5759553,
   0.561831,
   0.548053,
   0.5346129,
   0.5215023,
   0.5215023,
   0,
   0.5215023};
   TGraph *graph = new TGraph(94,val_fx1,val_fy1);
   graph->SetName("total_final_rare_1_Norm[B0_M]");
   graph->SetTitle("Projection of total_final_rare_1");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB2 = new TH1F("Graph_total_final_rare_1_NormoBB0_McB2","Projection of total_final_rare_1",100,4730,6170);
   Graph_total_final_rare_0_NormoBB0_McB2->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB2->SetMaximum(1.629909);
   Graph_total_final_rare_0_NormoBB0_McB2->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB2->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB2->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetXaxis()->SetTitleOffset(.95);
   Graph_total_final_rare_0_NormoBB0_McB2->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_rare_0_NormoBB0_McB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB2);
   
   graph->Draw("l");
   
   /*
   Double_t val_fx2[41] = {
   4826.667,
   4826.667,
   4900,
   4936.667,
   4973.333,
   5010,
   5046.667,
   5083.333,
   5120,
   5156.667,
   5193.333,
   5230,
   5266.667,
   5303.333,
   5321.667,
   5330.833,
   5335.417,
   5340,
   5358.333,
   5362.917,
   5365.208,
   5367.5,
   5372.083,
   5376.667,
   5395,
   5404.167,
   5413.333,
   5422.5,
   5431.667,
   5450,
   5486.667,
   5560,
   5633.333,
   5706.667,
   5780,
   5853.333,
   5926.667,
   6000,
   6000,
   6073.333,
   6073.333};
   Double_t val_fy2[41] = {
   0,
   3.893805,
   3.893805,
   3.636682,
   3.396569,
   3.172351,
   2.962989,
   2.767519,
   2.585053,
   2.414787,
   2.25602,
   2.108237,
   1.971426,
   1.848072,
   1.79735,
   1.782172,
   1.782988,
   1.793682,
   1.869565,
   1.895736,
   1.907291,
   1.909578,
   1.88158,
   1.840821,
   1.641812,
   1.564783,
   1.512366,
   1.476115,
   1.447485,
   1.397241,
   1.304389,
   1.137587,
   0.9922263,
   0.8654488,
   0.754871,
   0.6584218,
   0.5742958,
   0.5009186,
   0.5009186,
   0,
   0.5009186};
   graph = new TGraph(41,val_fx2,val_fy2);
   graph->SetName("total_final_rare_0_Norm[B0_M]_Comp[total_final_rare_0]");
   graph->SetTitle("Projection of total_final_rare_0");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2 = new TH1F("Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2","Projection of total_final_rare_0",100,4702,6198);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetMaximum(4.283186);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetXaxis()->SetTitleOffset(.95);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2);
   
   graph->Draw("l");*/
   
   Double_t val_fx3[101] = {
   4850,
   4850,
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5200,
   5225,
   5250,
   5262.5,
   5275,
   5287.5,
   5293.75,
   5300,
   5306.25,
   5309.375,
   5312.5,
   5315.625,
   5318.75,
   5321.875,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5332.812,
   5334.375,
   5335.938,
   5337.5,
   5339.062,
   5340.625,
   5342.188,
   5343.75,
   5345.312,
   5346.875,
   5348.438,
   5350,
   5353.125,
   5354.688,
   5356.25,
   5357.812,
   5359.375,
   5360.938,
   5362.5,
   5364.062,
   5365.625,
   5367.188,
   5368.75,
   5370.312,
   5371.875,
   5373.438,
   5375,
   5376.562,
   5378.125,
   5379.688,
   5381.25,
   5382.812,
   5384.375,
   5387.5,
   5389.062,
   5390.625,
   5392.188,
   5393.75,
   5395.312,
   5396.875,
   5398.438,
   5400,
   5401.562,
   5403.125,
   5404.688,
   5406.25,
   5407.812,
   5409.375,
   5410.938,
   5412.5,
   5414.062,
   5415.625,
   5418.75,
   5421.875,
   5425,
   5428.125,
   5431.25,
   5437.5,
   5450,
   5475,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6050,
   6050};
   Double_t val_fy3[101] = {
   0,
   0.0003477102,
   0.0003477102,
   0.0004554796,
   0.0006167403,
   0.0008712559,
   0.001301965,
   0.002103671,
   0.003817166,
   0.005482792,
   0.008380986,
   0.0106865,
   0.01399248,
   0.0189449,
   0.02240772,
   0.02691234,
   0.0330503,
   0.03705919,
   0.04197979,
   0.04812895,
   0.05593283,
   0.0659481,
   0.07887771,
   0.08669681,
   0.09557699,
   0.105648,
   0.1170476,
   0.1299212,
   0.144421,
   0.1607062,
   0.1789427,
   0.1993053,
   0.2219801,
   0.2471695,
   0.2751004,
   0.3060362,
   0.3402942,
   0.3782705,
   0.4194293,
   0.5034368,
   0.544851,
   0.5848791,
   0.6227404,
   0.6576548,
   0.6888693,
   0.7156845,
   0.737481,
   0.7537431,
   0.7640789,
   0.7682364,
   0.7661137,
   0.7577627,
   0.7433878,
   0.7233368,
   0.6980873,
   0.6682275,
   0.6344335,
   0.597444,
   0.5580332,
   0.5169843,
   0.4330004,
   0.3914615,
   0.3510419,
   0.3122499,
   0.2755016,
   0.241359,
   0.21046,
   0.1827119,
   0.1579669,
   0.136053,
   0.1167784,
   0.09993724,
   0.08531585,
   0.07269803,
   0.0618703,
   0.05262632,
   0.04477047,
   0.03812048,
   0.0325093,
   0.0238164,
   0.01768085,
   0.01333741,
   0.01023102,
   0.007973177,
   0.005032484,
   0.002193134,
   0.0004791201,
   0.000117355,
   9.29642e-06,
   9.923269e-07,
   1.340387e-07,
   2.19059e-08,
   4.190385e-09,
   9.14895e-10,
   2.235668e-10,
   6.020282e-11,
   1.764248e-11,
   5.569102e-12,
   5.569102e-12,
   0,
   5.569102e-12};
   graph = new TGraph(101,val_fx3,val_fy3);
   graph->SetName("total_final_rare_1_Norm[B0_M]_Comp[sig_peak_pdf_final_rare_1]");
   graph->SetTitle("Projection of total_final_rare_1");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3 = new TH1F("Graph_total_final_rare_1_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_1cB3","Projection of total_final_rare_1",101,4730,6170);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetMaximum(0.8450601);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetXaxis()->SetTitleOffset(.95);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3);
   
   graph->Draw("l");
   
   Double_t val_fx4[28] = {
   4850,
   4850,
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5200,
   5250,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6050,
   6050};
   Double_t val_fy4[28] = {
   0,
   0.9005031,
   0.9005031,
   0.8784197,
   0.8568779,
   0.8358643,
   0.8153661,
   0.7953706,
   0.7758654,
   0.7568386,
   0.7382783,
   0.7201733,
   0.7025122,
   0.6852842,
   0.6684787,
   0.6520854,
   0.636094,
   0.6204949,
   0.6052782,
   0.5904348,
   0.5759553,
   0.561831,
   0.548053,
   0.5346129,
   0.5215023,
   0.5215023,
   0,
   0.5215023};
   graph = new TGraph(28,val_fx4,val_fy4);
   graph->SetName("total_final_rare_1_Norm[B0_M]_Comp[com_back_pdf_final_rare_1]");
   graph->SetTitle("Projection of total_final_rare_1");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#000066");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4 = new TH1F("Graph_total_final_rare_1_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4","Projection of total_final_rare_0",100,4730,6170);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetMaximum(0.9905534);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetXaxis()->SetTitleOffset(0.95);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetZaxis()->SetTitleOffset(1.1);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4);
   
   graph->Draw("l");
   
   TH1D *frame_6a0cf20__2 = new TH1D("frame_6a0cf20__2","",22,4900,6000);
   frame_6a0cf20__2->SetBinContent(1,4.869753);
   frame_6a0cf20__2->SetMaximum(4.869753);
   frame_6a0cf20__2->SetEntries(1);
   frame_6a0cf20__2->SetDirectory(0);
   frame_6a0cf20__2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_6a0cf20__2->SetLineColor(ci);
   frame_6a0cf20__2->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}) [MeV/#font[12]{c}^{2}]");
   frame_6a0cf20__2->GetXaxis()->SetLabelFont(132);
   frame_6a0cf20__2->GetXaxis()->SetTitleOffset(.95);
   frame_6a0cf20__2->GetXaxis()->SetTitleFont(132);
   frame_6a0cf20__2->GetXaxis()->SetLabelSize(0.09);
   frame_6a0cf20__2->GetXaxis()->SetTitleSize(0.09);
   frame_6a0cf20__2->GetYaxis()->SetTitle("Candidates / (50 MeV/#font[12]{c}^{2})");
   frame_6a0cf20__2->GetYaxis()->SetLabelFont(132);
   frame_6a0cf20__2->GetYaxis()->SetTitleFont(132);
   frame_6a0cf20__2->GetZaxis()->SetLabelFont(132);
   frame_6a0cf20__2->GetYaxis()->SetLabelSize(0.09);
   frame_6a0cf20__2->GetYaxis()->SetTitleSize(0.09);
   frame_6a0cf20__2->GetZaxis()->SetTitleOffset(1.2);
   frame_6a0cf20__2->GetZaxis()->SetTitleFont(132);
   frame_6a0cf20__2->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.2103921,0.8466462,0.5065485,0.9274233,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();

   pt = new TPaveText(0.2103921,0.7570491,0.5065485,0.8404663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("9 fb^{#minus1}");
   pt->Draw();

   pt = new TPaveText(0.2103921,0.671452,0.5265485,0.76846633,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("0.30 #leq BDT < 0.50");
   pt->Draw();

   TLegend *leg = new TLegend(0.5203921,0.701452,0.875485,0.92742);
   leg->SetTextSize(0.054);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("h_data","Data","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_rare_1_Norm[B0_M]","Total","L");

   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_rare_1_Norm[B0_M]_Comp[sig_peak_pdf_final_rare_1]","#it{B}^{0}_{#it{s}}#rightarrow #it{J/#psi}(#font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}})#font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}}","L");


   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_rare_1_Norm[B0_M]_Comp[com_back_pdf_final_rare_1]","Combinatorial","L");
   ci = TColor::GetColor("#000066");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c_data_d->Modified();
   c_data_d->cd();
   c_data_d->SetSelected(c_data_d);

   grae->Draw("p");

   c_data_d->SaveAs("bs2mmjpsi_mass_fit_B2_paper.pdf");
}


==> figs/Fig10c.C <==
void bs2mmjpsi_mass_fit_B3_paper()
{
//=========Macro generated from canvas: Fit - bin0Bs24mu/Fit - bin0Bs24mu
//=========  (Thu Aug 26 14:13:23 2021) by ROOT version 6.22/00

   gROOT->ProcessLine(".x lhcbStyle.C");

   TCanvas *c_data_d = new TCanvas("c_data_d", "c_data_d",0,0,700,500);
   c_data_d->Range(4762.5,-0.6087191,6137.5,5.478472);
   c_data_d->SetFillColor(0);
   c_data_d->SetBorderMode(0);
   c_data_d->SetBorderSize(2);
   c_data_d->SetFrameBorderMode(0);
   c_data_d->SetFrameBorderMode(0);
   c_data_d->SetLeftMargin(0.20);
   c_data_d->SetRightMargin(0.06);
   c_data_d->SetBottomMargin(0.22);
   
   TH1D *frame_6a0cf20__1 = new TH1D("frame_6a0cf20__1","",22,4900,6000);
   frame_6a0cf20__1->SetBinContent(1,4.869753);
   frame_6a0cf20__1->SetMaximum(8.0);
   frame_6a0cf20__1->SetEntries(1);
   frame_6a0cf20__1->SetDirectory(0);
   frame_6a0cf20__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_6a0cf20__1->SetLineColor(ci);
   frame_6a0cf20__1->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}) [MeV/#font[12]{c}^{2}]");
   frame_6a0cf20__1->GetXaxis()->SetLabelFont(132);
   frame_6a0cf20__1->GetXaxis()->SetTitleOffset(1.15);
   frame_6a0cf20__1->GetXaxis()->SetTitleFont(132);
   frame_6a0cf20__1->GetXaxis()->SetLabelSize(0.09);
   frame_6a0cf20__1->GetXaxis()->SetTitleSize(0.09);
   frame_6a0cf20__1->GetYaxis()->SetTitle("Candidates / (50 MeV/#font[12]{c}^{2})");
   frame_6a0cf20__1->GetYaxis()->SetLabelFont(132);
   frame_6a0cf20__1->GetYaxis()->SetTitleFont(132);
   frame_6a0cf20__1->GetYaxis()->SetTitleOffset(1.05);
   frame_6a0cf20__1->GetYaxis()->SetLabelSize(0.09);
   frame_6a0cf20__1->GetYaxis()->SetTitleSize(0.085);
   frame_6a0cf20__1->GetZaxis()->SetLabelFont(132);
   frame_6a0cf20__1->GetZaxis()->SetTitleOffset(1.2);
   frame_6a0cf20__1->GetZaxis()->SetTitleFont(132);
   frame_6a0cf20__1->GetXaxis()->SetNdivisions(4);
   frame_6a0cf20__1->GetYaxis()->SetNdivisions(7);
   frame_6a0cf20__1->Draw("FUNC");
   
   Double_t h_fx[22] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825,
   5875,
   5925,
   5975};
   Double_t h_fy[22] = {
   0,
   0,
   0,
   0,
   0,
   2,
   1,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t h_flx[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_fly[22] = {
   0,
   0,
   0,
   0,
   0,
   1.291815,
   0.8272462,
   0.8272462,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t h_fehx[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_fehy[22] = {
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.63786,
   2.299527,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(22,h_fx,h_fy,h_flx,h_fehx,h_fly,h_fehy);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B0_M");
   grae->SetFillStyle(1001);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001 = new TH1F("Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001","Histogram of data_plot__B0_M",100,4790,6110);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetMinimum(0);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetMaximum(5.101646);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetDirectory(0);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetLineColor(ci);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetXaxis()->SetLabelFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetXaxis()->SetTitleOffset(.95);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetXaxis()->SetTitleFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetYaxis()->SetLabelFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetYaxis()->SetTitleFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetZaxis()->SetLabelFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001);
   
   grae->Draw("p");
   
   Double_t val_fx1[89] = {
   4850,
   4850,
   4900,
   4925,
   4950,
   4975,
   5000,
   5025,
   5050,
   5075,
   5100,
   5125,
   5150,
   5175,
   5200,
   5225,
   5250,
   5275,
   5287.5,
   5300,
   5306.25,
   5312.5,
   5318.75,
   5321.875,
   5325,
   5328.125,
   5331.25,
   5334.375,
   5337.5,
   5339.062,
   5340.625,
   5342.188,
   5343.75,
   5345.312,
   5346.875,
   5348.438,
   5350,
   5353.125,
   5356.25,
   5357.812,
   5359.375,
   5360.938,
   5362.5,
   5364.062,
   5365.625,
   5367.188,
   5368.75,
   5370.312,
   5371.875,
   5373.438,
   5375,
   5376.562,
   5378.125,
   5379.688,
   5381.25,
   5384.375,
   5387.5,
   5390.625,
   5393.75,
   5395.312,
   5396.875,
   5398.438,
   5400,
   5401.562,
   5403.125,
   5406.25,
   5409.375,
   5412.5,
   5415.625,
   5418.75,
   5425,
   5431.25,
   5437.5,
   5450,
   5475,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6050,
   6050};
   Double_t val_fy1[89] = {
   0,
   0.5306661,
   0.5306661,
   0.4954878,
   0.4626496,
   0.4319978,
   0.4033893,
   0.3766917,
   0.3517823,
   0.3285486,
   0.3068886,
   0.2867119,
   0.2679429,
   0.2505265,
   0.2344418,
   0.2197336,
   0.2065942,
   0.1956093,
   0.1914033,
   0.188744,
   0.188444,
   0.1894276,
   0.1926792,
   0.1956651,
   0.1999498,
   0.2059109,
   0.2139904,
   0.2246877,
   0.2385525,
   0.2468587,
   0.2561885,
   0.2666313,
   0.2782873,
   0.2912728,
   0.3057277,
   0.321827,
   0.3393341,
   0.3751028,
   0.4097504,
   0.4258159,
   0.4405831,
   0.4537198,
   0.4649171,
   0.4739016,
   0.4804456,
   0.4843761,
   0.4855818,
   0.4840177,
   0.4797068,
   0.4727392,
   0.4632684,
   0.4515054,
   0.4377097,
   0.4221799,
   0.405242,
   0.3685131,
   0.3302386,
   0.2928685,
   0.258342,
   0.2426839,
   0.2284603,
   0.2156302,
   0.2041283,
   0.1938787,
   0.1847967,
   0.1697687,
   0.1582895,
   0.1496214,
   0.1430989,
   0.1381611,
   0.1313629,
   0.1268596,
   0.1234625,
   0.1181178,
   0.1095882,
   0.1021713,
   0.08902178,
   0.07759727,
   0.06764133,
   0.058963,
   0.05139812,
   0.04480381,
   0.03905554,
   0.03404477,
   0.02967687,
   0.02586937,
   0.02586937,
   0,
   0.02586937};
   TGraph *graph = new TGraph(89,val_fx1,val_fy1);
   graph->SetName("total_final_rare_2_Norm[B0_M]");
   graph->SetTitle("Projection of total_final_rare_2");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB2 = new TH1F("Graph_total_final_rare_2_NormoBB0_McB2","Projection of total_final_rare_2",100,4730,6170);
   Graph_total_final_rare_0_NormoBB0_McB2->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB2->SetMaximum(0.5837327);
   Graph_total_final_rare_0_NormoBB0_McB2->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB2->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB2->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetXaxis()->SetTitleOffset(.95);
   Graph_total_final_rare_0_NormoBB0_McB2->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_rare_0_NormoBB0_McB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB2);
   
   graph->Draw("l");
   
   /*
   Double_t val_fx2[41] = {
   4826.667,
   4826.667,
   4900,
   4936.667,
   4973.333,
   5010,
   5046.667,
   5083.333,
   5120,
   5156.667,
   5193.333,
   5230,
   5266.667,
   5303.333,
   5321.667,
   5330.833,
   5335.417,
   5340,
   5358.333,
   5362.917,
   5365.208,
   5367.5,
   5372.083,
   5376.667,
   5395,
   5404.167,
   5413.333,
   5422.5,
   5431.667,
   5450,
   5486.667,
   5560,
   5633.333,
   5706.667,
   5780,
   5853.333,
   5926.667,
   6000,
   6000,
   6073.333,
   6073.333};
   Double_t val_fy2[41] = {
   0,
   3.893805,
   3.893805,
   3.636682,
   3.396569,
   3.172351,
   2.962989,
   2.767519,
   2.585053,
   2.414787,
   2.25602,
   2.108237,
   1.971426,
   1.848072,
   1.79735,
   1.782172,
   1.782988,
   1.793682,
   1.869565,
   1.895736,
   1.907291,
   1.909578,
   1.88158,
   1.840821,
   1.641812,
   1.564783,
   1.512366,
   1.476115,
   1.447485,
   1.397241,
   1.304389,
   1.137587,
   0.9922263,
   0.8654488,
   0.754871,
   0.6584218,
   0.5742958,
   0.5009186,
   0.5009186,
   0,
   0.5009186};
   graph = new TGraph(41,val_fx2,val_fy2);
   graph->SetName("total_final_rare_0_Norm[B0_M]_Comp[total_final_rare_0]");
   graph->SetTitle("Projection of total_final_rare_0");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2 = new TH1F("Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2","Projection of total_final_rare_0",100,4702,6198);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetMaximum(4.283186);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetXaxis()->SetTitleOffset(.95);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2);
   
   graph->Draw("l");*/
   
   Double_t val_fx3[101] = {
   4850,
   4850,
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5200,
   5225,
   5250,
   5262.5,
   5275,
   5287.5,
   5293.75,
   5300,
   5306.25,
   5309.375,
   5312.5,
   5315.625,
   5318.75,
   5321.875,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5332.812,
   5334.375,
   5335.938,
   5337.5,
   5339.062,
   5340.625,
   5342.188,
   5343.75,
   5345.312,
   5346.875,
   5348.438,
   5350,
   5353.125,
   5354.688,
   5356.25,
   5357.812,
   5359.375,
   5360.938,
   5362.5,
   5364.062,
   5365.625,
   5367.188,
   5368.75,
   5370.312,
   5371.875,
   5373.438,
   5375,
   5376.562,
   5378.125,
   5379.688,
   5381.25,
   5382.812,
   5384.375,
   5387.5,
   5389.062,
   5390.625,
   5392.188,
   5393.75,
   5395.312,
   5396.875,
   5398.438,
   5400,
   5401.562,
   5403.125,
   5404.688,
   5406.25,
   5407.812,
   5409.375,
   5410.938,
   5412.5,
   5414.062,
   5415.625,
   5418.75,
   5421.875,
   5425,
   5428.125,
   5431.25,
   5437.5,
   5450,
   5475,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6050,
   6050};
   Double_t val_fy3[101] = {
   0,
   0.0001535009,
   0.0001535009,
   0.000201077,
   0.0002722675,
   0.0003846266,
   0.0005747682,
   0.0009286914,
   0.001685135,
   0.002420445,
   0.003699889,
   0.004717687,
   0.006177151,
   0.008363458,
   0.00989216,
   0.01188078,
   0.01459046,
   0.01636023,
   0.01853249,
   0.02124711,
   0.02469223,
   0.0291136,
   0.03482153,
   0.03827337,
   0.04219363,
   0.04663959,
   0.05167209,
   0.0573553,
   0.06375644,
   0.0709457,
   0.07899645,
   0.08798577,
   0.09799582,
   0.109116,
   0.1214464,
   0.1351034,
   0.150227,
   0.1669921,
   0.1851622,
   0.2222483,
   0.2405312,
   0.258202,
   0.2749164,
   0.2903298,
   0.3041098,
   0.3159477,
   0.32557,
   0.3327491,
   0.337312,
   0.3391474,
   0.3382102,
   0.3345236,
   0.3281776,
   0.3193259,
   0.3081792,
   0.2949972,
   0.2800784,
   0.263749,
   0.2463506,
   0.2282291,
   0.1911533,
   0.1728155,
   0.1549717,
   0.1378465,
   0.1216235,
   0.1065509,
   0.09291015,
   0.08066039,
   0.06973643,
   0.06006227,
   0.05155324,
   0.04411852,
   0.03766373,
   0.03209343,
   0.0273134,
   0.02323253,
   0.01976447,
   0.01682875,
   0.01435163,
   0.01051404,
   0.007805427,
   0.005887961,
   0.004516609,
   0.003519856,
   0.002221652,
   0.0009681859,
   0.0002115134,
   5.18078e-05,
   4.104018e-06,
   4.380748e-07,
   5.917302e-08,
   9.670629e-09,
   1.849897e-09,
   4.038916e-10,
   9.869632e-11,
   2.657727e-11,
   7.788489e-12,
   2.458548e-12,
   2.458548e-12,
   0,
   2.458548e-12};
   graph = new TGraph(101,val_fx3,val_fy3);
   graph->SetName("total_final_rare_2_Norm[B0_M]_Comp[sig_peak_pdf_final_rare_2]");
   graph->SetTitle("Projection of total_final_rare_2");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3 = new TH1F("Graph_total_final_rare_2_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_2cB3","Projection of total_final_rare_2",101,4730,6170);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetMaximum(0.3730621);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetXaxis()->SetTitleOffset(.95);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3);
   
   graph->Draw("l");
   
   Double_t val_fx4[35] = {
   4850,
   4850,
   4900,
   4925,
   4950,
   4975,
   5000,
   5025,
   5050,
   5075,
   5100,
   5125,
   5150,
   5175,
   5200,
   5225,
   5250,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6050,
   6050};
   Double_t val_fy4[35] = {
   0,
   0.5305126,
   0.5305126,
   0.4953128,
   0.4624485,
   0.4317649,
   0.403117,
   0.37637,
   0.3513977,
   0.3280823,
   0.3063138,
   0.2859898,
   0.2670142,
   0.2492977,
   0.2327567,
   0.2173131,
   0.2028943,
   0.1768632,
   0.1541719,
   0.1343919,
   0.1171496,
   0.1021195,
   0.08901768,
   0.07759683,
   0.06764127,
   0.05896299,
   0.05139812,
   0.04480381,
   0.03905554,
   0.03404477,
   0.02967687,
   0.02586937,
   0.02586937,
   0,
   0.02586937};
   graph = new TGraph(35,val_fx4,val_fy4);
   graph->SetName("total_final_rare_2_Norm[B0_M]_Comp[com_back_pdf_final_rare_2]");
   graph->SetTitle("Projection of total_final_rare_2");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#000066");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4 = new TH1F("Graph_total_final_rare_2_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4","Projection of total_final_rare_0",100,4730,6170);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetMaximum(0.5835638);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetXaxis()->SetTitleOffset(0.95);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetZaxis()->SetTitleOffset(1.1);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4);
   
   graph->Draw("l");
   
   TH1D *frame_6a0cf20__2 = new TH1D("frame_6a0cf20__2","",22,4900,6000);
   frame_6a0cf20__2->SetBinContent(1,4.869753);
   frame_6a0cf20__2->SetMaximum(4.869753);
   frame_6a0cf20__2->SetEntries(1);
   frame_6a0cf20__2->SetDirectory(0);
   frame_6a0cf20__2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_6a0cf20__2->SetLineColor(ci);
   frame_6a0cf20__2->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}) [MeV/#font[12]{c}^{2}]");
   frame_6a0cf20__2->GetXaxis()->SetLabelFont(132);
   frame_6a0cf20__2->GetXaxis()->SetTitleOffset(.95);
   frame_6a0cf20__2->GetXaxis()->SetTitleFont(132);
   frame_6a0cf20__2->GetXaxis()->SetLabelSize(0.09);
   frame_6a0cf20__2->GetXaxis()->SetTitleSize(0.09);
   frame_6a0cf20__2->GetYaxis()->SetTitle("Candidates / (50 MeV/#font[12]{c}^{2})");
   frame_6a0cf20__2->GetYaxis()->SetLabelFont(132);
   frame_6a0cf20__2->GetYaxis()->SetTitleFont(132);
   frame_6a0cf20__2->GetZaxis()->SetLabelFont(132);
   frame_6a0cf20__2->GetYaxis()->SetLabelSize(0.09);
   frame_6a0cf20__2->GetYaxis()->SetTitleSize(0.09);
   frame_6a0cf20__2->GetZaxis()->SetTitleOffset(1.2);
   frame_6a0cf20__2->GetZaxis()->SetTitleFont(132);
   frame_6a0cf20__2->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.2103921,0.8466462,0.5065485,0.9274233,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();

   pt = new TPaveText(0.2103921,0.7570491,0.5065485,0.8404663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("9 fb^{#minus1}");
   pt->Draw();

   pt = new TPaveText(0.2103921,0.671452,0.5265485,0.76846633,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("0.50 #leq BDT < 0.60");
   pt->Draw();

   TLegend *leg = new TLegend(0.5203921,0.701452,0.875485,0.92742);
   leg->SetTextSize(0.054);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("h_data","Data","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_rare_2_Norm[B0_M]","Total","L");

   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_rare_2_Norm[B0_M]_Comp[sig_peak_pdf_final_rare_2]","#it{B}^{0}_{#it{s}}#rightarrow #it{J/#psi}(#font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}})#font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}}","L");


   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_rare_2_Norm[B0_M]_Comp[com_back_pdf_final_rare_2]","Combinatorial","L");
   ci = TColor::GetColor("#000066");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c_data_d->Modified();
   c_data_d->cd();
   c_data_d->SetSelected(c_data_d);

   grae->Draw("p");

   c_data_d->SaveAs("bs2mmjpsi_mass_fit_B3_paper.pdf");
}


==> figs/Fig11a.C <==
void bd2mmjpsi_mass_fit_B1_paper()
{
//=========Macro generated from canvas: Fit - bin0Bs24mu/Fit - bin0Bs24mu
//=========  (Thu Aug 26 14:13:23 2021) by ROOT version 6.22/00

   gROOT->ProcessLine(".x lhcbStyle.C");

   TCanvas *c_data_d = new TCanvas("c_data_d", "c_data_d",0,0,700,500);
   c_data_d->Range(4762.5,-0.6087191,6137.5,5.478472);
   c_data_d->SetFillColor(0);
   c_data_d->SetBorderMode(0);
   c_data_d->SetBorderSize(2);
   c_data_d->SetFrameBorderMode(0);
   c_data_d->SetFrameBorderMode(0);
   c_data_d->SetLeftMargin(0.20);
   c_data_d->SetRightMargin(0.06);
   c_data_d->SetBottomMargin(0.22);
   
   TH1D *frame_6a0cf20__1 = new TH1D("frame_6a0cf20__1","",22,4900,6000);
   frame_6a0cf20__1->SetBinContent(1,4.869753);
   frame_6a0cf20__1->SetMaximum(8.0);
   frame_6a0cf20__1->SetEntries(1);
   frame_6a0cf20__1->SetDirectory(0);
   frame_6a0cf20__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_6a0cf20__1->SetLineColor(ci);
   frame_6a0cf20__1->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}) [MeV/#font[12]{c}^{2}]");
   frame_6a0cf20__1->GetXaxis()->SetLabelFont(132);
   frame_6a0cf20__1->GetXaxis()->SetTitleOffset(1.15);
   frame_6a0cf20__1->GetXaxis()->SetTitleFont(132);
   frame_6a0cf20__1->GetXaxis()->SetLabelSize(0.09);
   frame_6a0cf20__1->GetXaxis()->SetTitleSize(0.09);
   frame_6a0cf20__1->GetYaxis()->SetTitle("Candidates / (50 MeV/#font[12]{c}^{2})");
   frame_6a0cf20__1->GetYaxis()->SetLabelFont(132);
   frame_6a0cf20__1->GetYaxis()->SetTitleFont(132);
   frame_6a0cf20__1->GetYaxis()->SetTitleOffset(1.05);
   frame_6a0cf20__1->GetYaxis()->SetLabelSize(0.09);
   frame_6a0cf20__1->GetYaxis()->SetTitleSize(0.085);
   frame_6a0cf20__1->GetZaxis()->SetLabelFont(132);
   frame_6a0cf20__1->GetZaxis()->SetTitleOffset(1.2);
   frame_6a0cf20__1->GetZaxis()->SetTitleFont(132);
   frame_6a0cf20__1->GetXaxis()->SetNdivisions(5);
   frame_6a0cf20__1->GetYaxis()->SetNdivisions(7);
   frame_6a0cf20__1->Draw("FUNC");
   
   Double_t h_fx[22] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825,
   5875,
   5925,
   5975};
   Double_t h_fy[22] = {
   0,
   0,
   1,
   0,
   0,
   2,
   0,
   2,
   0,
   1,
   0,
   1,
   0,
   1,
   0,
   2,
   0,
   0,
   0,
   0,
   1,
   0};
   Double_t h_flx[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_fly[22] = {
   0,
   0,
   0.8272462,
   0,
   0,
   1.291815,
   0,
   1.291815,
   0,
   0.8272462,
   0,
   0.8272462,
   0,
   0.8272462,
   0,
   1.291815,
   0,
   0,
   0,
   0,
   0.8272462,
   0};
   Double_t h_fehx[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_fehy[22] = {
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   2.63786,
   1.147874,
   2.63786,
   1.147874,
   2.299527,
   1.147874,
   2.299527,
   1.147874,
   2.299527,
   1.147874,
   2.63786,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(22,h_fx,h_fy,h_flx,h_fehx,h_fly,h_fehy);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B0_M");
   grae->SetFillStyle(1001);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001 = new TH1F("Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001","Histogram of data_plot__B0_M",100,4790,6110);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetMinimum(0);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetMaximum(5.101646);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetDirectory(0);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetLineColor(ci);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetXaxis()->SetLabelFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetXaxis()->SetTitleOffset(.95);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetXaxis()->SetTitleFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetYaxis()->SetLabelFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetYaxis()->SetTitleFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetZaxis()->SetLabelFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001);
   
   grae->Draw("p");
   
   Double_t val_fx1[97] = {
   4850,
   4850,
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5175,
   5187.5,
   5200,
   5206.25,
   5212.5,
   5218.75,
   5225,
   5228.125,
   5231.25,
   5234.375,
   5237.5,
   5240.625,
   5242.188,
   5243.75,
   5245.312,
   5246.875,
   5248.438,
   5250,
   5251.562,
   5253.125,
   5254.688,
   5256.25,
   5257.812,
   5259.375,
   5260.938,
   5262.5,
   5265.625,
   5267.188,
   5268.75,
   5270.312,
   5271.875,
   5273.438,
   5275,
   5276.562,
   5278.125,
   5279.688,
   5281.25,
   5282.812,
   5284.375,
   5285.938,
   5287.5,
   5289.062,
   5290.625,
   5292.188,
   5293.75,
   5295.312,
   5296.875,
   5300,
   5303.125,
   5304.688,
   5306.25,
   5307.812,
   5309.375,
   5310.938,
   5312.5,
   5314.062,
   5315.625,
   5317.188,
   5318.75,
   5320.312,
   5321.875,
   5323.438,
   5325,
   5326.562,
   5328.125,
   5331.25,
   5334.375,
   5337.5,
   5340.625,
   5343.75,
   5350,
   5362.5,
   5375,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6050,
   6050};
   Double_t val_fy1[97] = {
   0,
   0.5084755,
   0.5084755,
   0.5053558,
   0.5023493,
   0.4995562,
   0.4972496,
   0.4963823,
   0.4975619,
   0.4991531,
   0.5020447,
   0.504288,
   0.5073724,
   0.5117377,
   0.5181857,
   0.5226157,
   0.5282014,
   0.5353177,
   0.5444556,
   0.55625,
   0.5633897,
   0.5715161,
   0.5807683,
   0.5913057,
   0.6033125,
   0.6170043,
   0.6326366,
   0.6505177,
   0.6710264,
   0.6946372,
   0.7216492,
   0.7504928,
   0.7805891,
   0.8115896,
   0.8746149,
   0.9056724,
   0.9357215,
   0.9642092,
   0.9905826,
   1.014306,
   1.03488,
   1.051856,
   1.064857,
   1.073586,
   1.077842,
   1.077525,
   1.072638,
   1.063294,
   1.049703,
   1.032169,
   1.011078,
   0.9868827,
   0.9600882,
   0.9312319,
   0.9008678,
   0.8378058,
   0.7750191,
   0.7450786,
   0.7168048,
   0.6903448,
   0.6658017,
   0.643235,
   0.6226632,
   0.6040667,
   0.5873928,
   0.5725609,
   0.5594684,
   0.5479959,
   0.5380133,
   0.5293842,
   0.521971,
   0.5156379,
   0.5102547,
   0.5018563,
   0.4959098,
   0.4917169,
   0.4887443,
   0.4866026,
   0.4838095,
   0.4808323,
   0.4790935,
   0.4768205,
   0.4734949,
   0.4704329,
   0.4674154,
   0.4644204,
   0.4614452,
   0.4584891,
   0.4555519,
   0.4526336,
   0.449734,
   0.446853,
   0.4439904,
   0.4411462,
   0.4411462,
   0,
   0.4411462};
   TGraph *graph = new TGraph(97,val_fx1,val_fy1);
   graph->SetName("total_final_rare_0_Norm[B0_M]");
   graph->SetTitle("Projection of total_final_rare_0");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB1 = new TH1F("Graph_total_final_rare_0_NormoBB0_McB1","Projection of total_final_rare_0",100,4730,6170);
   Graph_total_final_rare_0_NormoBB0_McB1->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB1->SetMaximum(1.185626);
   Graph_total_final_rare_0_NormoBB0_McB1->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB1->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB1->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB1->GetXaxis()->SetTitleOffset(.95);
   Graph_total_final_rare_0_NormoBB0_McB1->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB1->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB1->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB1->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB1->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_rare_0_NormoBB0_McB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB1);
   
   graph->Draw("l");
   
   /*
   Double_t val_fx2[41] = {
   4826.667,
   4826.667,
   4900,
   4936.667,
   4973.333,
   5010,
   5046.667,
   5083.333,
   5120,
   5156.667,
   5193.333,
   5230,
   5266.667,
   5303.333,
   5321.667,
   5330.833,
   5335.417,
   5340,
   5358.333,
   5362.917,
   5365.208,
   5367.5,
   5372.083,
   5376.667,
   5395,
   5404.167,
   5413.333,
   5422.5,
   5431.667,
   5450,
   5486.667,
   5560,
   5633.333,
   5706.667,
   5780,
   5853.333,
   5926.667,
   6000,
   6000,
   6073.333,
   6073.333};
   Double_t val_fy2[41] = {
   0,
   3.893805,
   3.893805,
   3.636682,
   3.396569,
   3.172351,
   2.962989,
   2.767519,
   2.585053,
   2.414787,
   2.25602,
   2.108237,
   1.971426,
   1.848072,
   1.79735,
   1.782172,
   1.782988,
   1.793682,
   1.869565,
   1.895736,
   1.907291,
   1.909578,
   1.88158,
   1.840821,
   1.641812,
   1.564783,
   1.512366,
   1.476115,
   1.447485,
   1.397241,
   1.304389,
   1.137587,
   0.9922263,
   0.8654488,
   0.754871,
   0.6584218,
   0.5742958,
   0.5009186,
   0.5009186,
   0,
   0.5009186};
   graph = new TGraph(41,val_fx2,val_fy2);
   graph->SetName("total_final_rare_0_Norm[B0_M]_Comp[total_final_rare_0]");
   graph->SetTitle("Projection of total_final_rare_0");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2 = new TH1F("Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2","Projection of total_final_rare_0",100,4702,6198);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetMaximum(4.283186);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetXaxis()->SetTitleOffset(.95);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2);
   
   graph->Draw("l");*/
   
   Double_t val_fx3[99] = {
   4850,
   4850,
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5175,
   5187.5,
   5200,
   5206.25,
   5212.5,
   5218.75,
   5225,
   5228.125,
   5231.25,
   5234.375,
   5237.5,
   5239.062,
   5240.625,
   5242.188,
   5243.75,
   5245.312,
   5246.875,
   5248.438,
   5250,
   5251.562,
   5253.125,
   5254.688,
   5256.25,
   5257.812,
   5259.375,
   5260.938,
   5262.5,
   5265.625,
   5267.188,
   5268.75,
   5270.312,
   5271.875,
   5273.438,
   5275,
   5276.562,
   5278.125,
   5279.688,
   5281.25,
   5282.812,
   5284.375,
   5285.938,
   5287.5,
   5289.062,
   5290.625,
   5292.188,
   5293.75,
   5295.312,
   5296.875,
   5300,
   5303.125,
   5304.688,
   5306.25,
   5307.812,
   5309.375,
   5310.938,
   5312.5,
   5314.062,
   5315.625,
   5317.188,
   5318.75,
   5320.312,
   5321.875,
   5323.438,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5334.375,
   5337.5,
   5340.625,
   5343.75,
   5350,
   5362.5,
   5375,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6050,
   6050};
   Double_t val_fy3[99] = {
   0,
   0.000332117,
   0.000332117,
   0.0004676407,
   0.0006955732,
   0.001116077,
   0.002002512,
   0.004307839,
   0.007066128,
   0.009444722,
   0.01312244,
   0.01575835,
   0.01923505,
   0.02399236,
   0.03083208,
   0.03545774,
   0.04123908,
   0.04855095,
   0.05788432,
   0.06350095,
   0.0698741,
   0.07711156,
   0.08533559,
   0.09468538,
   0.1053204,
   0.1174248,
   0.1312142,
   0.146944,
   0.1649227,
   0.1855289,
   0.2092372,
   0.2363467,
   0.2652877,
   0.2954814,
   0.3265793,
   0.3897994,
   0.4209543,
   0.4511007,
   0.4796857,
   0.5061564,
   0.5299773,
   0.5506482,
   0.5677219,
   0.5808198,
   0.5896463,
   0.5939994,
   0.593779,
   0.58899,
   0.5797427,
   0.5662485,
   0.5488115,
   0.5278175,
   0.5037197,
   0.4770221,
   0.4482629,
   0.4179957,
   0.3551277,
   0.2925349,
   0.2626912,
   0.2345143,
   0.2081512,
   0.1837048,
   0.161235,
   0.14076,
   0.1222602,
   0.1056831,
   0.09094795,
   0.07795212,
   0.06657636,
   0.0566904,
   0.048158,
   0.04084137,
   0.03460493,
   0.02931836,
   0.02485892,
   0.02111306,
   0.01535959,
   0.01135975,
   0.008580023,
   0.006631188,
   0.004223496,
   0.002016136,
   0.001046044,
   0.0003067397,
   3.36806e-05,
   4.801437e-06,
   8.40921e-07,
   1.739534e-07,
   4.128443e-08,
   1.099606e-08,
   3.231041e-09,
   1.033248e-09,
   3.556888e-10,
   1.306327e-10,
   5.080782e-11,
   2.079745e-11,
   2.079745e-11,
   0,
   2.079745e-11};
   graph = new TGraph(99,val_fx3,val_fy3);
   graph->SetName("total_final_rare_0_Norm[B0_M]_Comp[sig_peak_pdf_final_rare_0]");
   graph->SetTitle("Projection of total_final_rare_0");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3 = new TH1F("Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3","Projection of total_final_rare_0",100,4730,6170);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetMaximum(0.6533994);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetXaxis()->SetTitleOffset(.95);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3);
   
   graph->Draw("l");
   
   Double_t val_fx4[28] = {
   4850,
   4850,
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5200,
   5250,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6050,
   6050};
   Double_t val_fy4[28] = {
   0,
   0.5081433,
   0.5081433,
   0.5048881,
   0.5016538,
   0.4984401,
   0.4952471,
   0.4920745,
   0.4889222,
   0.4857901,
   0.4826781,
   0.479586,
   0.4765138,
   0.4734612,
   0.4704281,
   0.4674145,
   0.4644202,
   0.4614451,
   0.4584891,
   0.4555519,
   0.4526336,
   0.449734,
   0.446853,
   0.4439904,
   0.4411462,
   0.4411462,
   0,
   0.4411462};
   graph = new TGraph(28,val_fx4,val_fy4);
   graph->SetName("total_final_rare_0_Norm[B0_M]_Comp[com_back_pdf_final_rare_0]");
   graph->SetTitle("Projection of total_final_rare_0");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#000066");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4 = new TH1F("Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4","Projection of total_final_rare_0",100,4730,6170);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetMaximum(0.5589577);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetXaxis()->SetTitleOffset(0.95);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetZaxis()->SetTitleOffset(1.1);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4);
   
   graph->Draw("l");
   
   TH1D *frame_6a0cf20__2 = new TH1D("frame_6a0cf20__2","",22,4900,6000);
   frame_6a0cf20__2->SetBinContent(1,4.869753);
   frame_6a0cf20__2->SetMaximum(4.869753);
   frame_6a0cf20__2->SetEntries(1);
   frame_6a0cf20__2->SetDirectory(0);
   frame_6a0cf20__2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_6a0cf20__2->SetLineColor(ci);
   frame_6a0cf20__2->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}) [MeV/#font[12]{c}^{2}]");
   frame_6a0cf20__2->GetXaxis()->SetLabelFont(132);
   frame_6a0cf20__2->GetXaxis()->SetTitleOffset(.95);
   frame_6a0cf20__2->GetXaxis()->SetTitleFont(132);
   frame_6a0cf20__2->GetXaxis()->SetLabelSize(0.09);
   frame_6a0cf20__2->GetXaxis()->SetTitleSize(0.09);
   frame_6a0cf20__2->GetYaxis()->SetTitle("Candidates / (50 MeV/#font[12]{c}^{2})");
   frame_6a0cf20__2->GetYaxis()->SetLabelFont(132);
   frame_6a0cf20__2->GetYaxis()->SetTitleFont(132);
   frame_6a0cf20__2->GetZaxis()->SetLabelFont(132);
   frame_6a0cf20__2->GetYaxis()->SetLabelSize(0.09);
   frame_6a0cf20__2->GetYaxis()->SetTitleSize(0.09);
   frame_6a0cf20__2->GetZaxis()->SetTitleOffset(1.2);
   frame_6a0cf20__2->GetZaxis()->SetTitleFont(132);
   frame_6a0cf20__2->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.2103921,0.8466462,0.5065485,0.9274233,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();

   pt = new TPaveText(0.2103921,0.7570491,0.5065485,0.8404663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("9 fb^{#minus1}");
   pt->Draw();

   pt = new TPaveText(0.2103921,0.671452,0.5265485,0.76846633,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("0.20 #leq BDT < 0.30");
   pt->Draw();

   TLegend *leg = new TLegend(0.5203921,0.701452,0.875485,0.92742);
   leg->SetTextSize(0.054);  
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("h_data","Data","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_rare_0_Norm[B0_M]","Total","L");

   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_rare_0_Norm[B0_M]_Comp[sig_peak_pdf_final_rare_0]","#it{B}^{0}#rightarrow #it{J/#psi}(#font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}})#font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}}","L");


   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_rare_0_Norm[B0_M]_Comp[com_back_pdf_final_rare_0]","Combinatorial","L");
   ci = TColor::GetColor("#000066");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c_data_d->Modified();
   c_data_d->cd();
   c_data_d->SetSelected(c_data_d);

   grae->Draw("p");

   //lhcbName->Draw();

   c_data_d->SaveAs("bd2mmjpsi_mass_fit_B1_paper.pdf");
}


==> figs/Fig11b.C <==
void bd2mmjpsi_mass_fit_B2_paper()
{
//=========Macro generated from canvas: Fit - bin0Bs24mu/Fit - bin0Bs24mu
//=========  (Thu Aug 26 14:13:23 2021) by ROOT version 6.22/00

   gROOT->ProcessLine(".x lhcbStyle.C");

   TCanvas *c_data_d = new TCanvas("c_data_d", "c_data_d",0,0,700,500);
   c_data_d->Range(4762.5,-0.6087191,6137.5,5.478472);
   c_data_d->SetFillColor(0);
   c_data_d->SetBorderMode(0);
   c_data_d->SetBorderSize(2);
   c_data_d->SetFrameBorderMode(0);
   c_data_d->SetFrameBorderMode(0);
   c_data_d->SetLeftMargin(0.20);
   c_data_d->SetRightMargin(0.06);
   c_data_d->SetBottomMargin(0.22);
   
   TH1D *frame_6a0cf20__1 = new TH1D("frame_6a0cf20__1","",22,4900,6000);
   frame_6a0cf20__1->SetBinContent(1,4.869753);
   frame_6a0cf20__1->SetMaximum(8.0);
   frame_6a0cf20__1->SetEntries(1);
   frame_6a0cf20__1->SetDirectory(0);
   frame_6a0cf20__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_6a0cf20__1->SetLineColor(ci);
   frame_6a0cf20__1->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}) [MeV/#font[12]{c}^{2}]");
   frame_6a0cf20__1->GetXaxis()->SetLabelFont(132);
   frame_6a0cf20__1->GetXaxis()->SetTitleOffset(1.15);
   frame_6a0cf20__1->GetXaxis()->SetTitleFont(132);
   frame_6a0cf20__1->GetXaxis()->SetLabelSize(0.09);
   frame_6a0cf20__1->GetXaxis()->SetTitleSize(0.09);
   frame_6a0cf20__1->GetYaxis()->SetTitle("Candidates / (50 MeV/#font[12]{c}^{2})");
   frame_6a0cf20__1->GetYaxis()->SetLabelFont(132);
   frame_6a0cf20__1->GetYaxis()->SetTitleFont(132);
   frame_6a0cf20__1->GetYaxis()->SetTitleOffset(1.05);
   frame_6a0cf20__1->GetYaxis()->SetLabelSize(0.09);
   frame_6a0cf20__1->GetYaxis()->SetTitleSize(0.085);
   frame_6a0cf20__1->GetZaxis()->SetLabelFont(132);
   frame_6a0cf20__1->GetZaxis()->SetTitleOffset(1.2);
   frame_6a0cf20__1->GetZaxis()->SetTitleFont(132);
   frame_6a0cf20__1->GetXaxis()->SetNdivisions(4);
   frame_6a0cf20__1->GetYaxis()->SetNdivisions(7);
   frame_6a0cf20__1->Draw("FUNC");
   
   Double_t h_fx[22] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825,
   5875,
   5925,
   5975};
   Double_t h_fy[22] = {
   1,
   1,
   1,
   2,
   2,
   0,
   0,
   0,
   1,
   1,
   0,
   0,
   0,
   1,
   0,
   1,
   1,
   2,
   0,
   0,
   1,
   1};
   Double_t h_flx[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_fly[22] = {
   0.8272462,
   0.8272462,
   0.8272462,
   1.291815,
   1.291815,
   0,
   0,
   0,
   0.8272462,
   0.8272462,
   0,
   0,
   0,
   0.8272462,
   0,
   0.8272462,
   0.8272462,
   1.291815,
   0,
   0,
   0.8272462,
   0.8272462};
   Double_t h_fehx[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_fehy[22] = {
   2.299527,
   2.299527,
   2.299527,
   2.63786,
   2.63786,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   2.299527,
   2.299527,
   2.63786,
   1.147874,
   1.147874,
   2.299527,
   2.299527};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(22,h_fx,h_fy,h_flx,h_fehx,h_fly,h_fehy);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B0_M");
   grae->SetFillStyle(1001);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001 = new TH1F("Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001","Histogram of data_plot__B0_M",100,4790,6110);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetMinimum(0);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetMaximum(5.101646);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetDirectory(0);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetLineColor(ci);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetXaxis()->SetLabelFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetXaxis()->SetTitleOffset(.95);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetXaxis()->SetTitleFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetYaxis()->SetLabelFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetYaxis()->SetTitleFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetZaxis()->SetLabelFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001);
   
   grae->Draw("p");
   
   Double_t val_fx1[93] = {
   4850,
   4850,
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5175,
   5187.5,
   5200,
   5212.5,
   5218.75,
   5225,
   5228.125,
   5231.25,
   5234.375,
   5237.5,
   5240.625,
   5242.188,
   5243.75,
   5245.312,
   5246.875,
   5248.438,
   5250,
   5251.562,
   5253.125,
   5254.688,
   5256.25,
   5257.812,
   5259.375,
   5262.5,
   5265.625,
   5267.188,
   5268.75,
   5270.312,
   5271.875,
   5273.438,
   5275,
   5276.562,
   5278.125,
   5279.688,
   5281.25,
   5282.812,
   5284.375,
   5285.938,
   5287.5,
   5289.062,
   5290.625,
   5292.188,
   5293.75,
   5295.312,
   5296.875,
   5300,
   5303.125,
   5304.688,
   5306.25,
   5307.812,
   5309.375,
   5310.938,
   5312.5,
   5314.062,
   5315.625,
   5317.188,
   5318.75,
   5320.312,
   5321.875,
   5323.438,
   5325,
   5328.125,
   5331.25,
   5334.375,
   5337.5,
   5343.75,
   5350,
   5362.5,
   5375,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6050,
   6050};
   Double_t val_fy1[93] = {
   0,
   0.8851472,
   0.8851472,
   0.8643594,
   0.8442116,
   0.8248458,
   0.8066697,
   0.7911344,
   0.7860006,
   0.7850092,
   0.7860387,
   0.7908317,
   0.7958484,
   0.8040669,
   0.8100287,
   0.8177654,
   0.827852,
   0.8410419,
   0.8583092,
   0.86885,
   0.8809048,
   0.8946873,
   0.9104421,
   0.9284518,
   0.9490472,
   0.9726202,
   0.9996439,
   1.0307,
   1.066515,
   1.107549,
   1.151394,
   1.244316,
   1.340199,
   1.387442,
   1.433139,
   1.476441,
   1.516499,
   1.552491,
   1.583652,
   1.609293,
   1.628835,
   1.641824,
   1.64795,
   1.647059,
   1.639159,
   1.624419,
   1.603164,
   1.575859,
   1.543098,
   1.505575,
   1.464063,
   1.419389,
   1.372402,
   1.274848,
   1.177717,
   1.131382,
   1.087604,
   1.046609,
   1.008556,
   0.9735357,
   0.9415764,
   0.912648,
   0.8866699,
   0.8635184,
   0.8430359,
   0.8250394,
   0.8093291,
   0.795696,
   0.7839286,
   0.765167,
   0.7514974,
   0.7415912,
   0.7343772,
   0.7249728,
   0.7191358,
   0.7114824,
   0.7057529,
   0.6962124,
   0.6792808,
   0.6631158,
   0.6473717,
   0.6320061,
   0.617006,
   0.6023621,
   0.5880658,
   0.5741087,
   0.560483,
   0.5471806,
   0.5341939,
   0.5215155,
   0.5215155,
   0,
   0.5215155
   };
   TGraph *graph = new TGraph(93,val_fx1,val_fy1);
   graph->SetName("total_final_rare_1_Norm[B0_M]");
   graph->SetTitle("Projection of total_final_rare_1");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB2 = new TH1F("Graph_total_final_rare_1_NormoBB0_McB2","Projection of total_final_rare_1",100,4730,6170);
   Graph_total_final_rare_0_NormoBB0_McB2->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB2->SetMaximum(1.812745);
   Graph_total_final_rare_0_NormoBB0_McB2->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB2->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB2->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetXaxis()->SetTitleOffset(.95);
   Graph_total_final_rare_0_NormoBB0_McB2->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_rare_0_NormoBB0_McB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB2);
   
   graph->Draw("l");
   
   /*
   Double_t val_fx2[41] = {
   4826.667,
   4826.667,
   4900,
   4936.667,
   4973.333,
   5010,
   5046.667,
   5083.333,
   5120,
   5156.667,
   5193.333,
   5230,
   5266.667,
   5303.333,
   5321.667,
   5330.833,
   5335.417,
   5340,
   5358.333,
   5362.917,
   5365.208,
   5367.5,
   5372.083,
   5376.667,
   5395,
   5404.167,
   5413.333,
   5422.5,
   5431.667,
   5450,
   5486.667,
   5560,
   5633.333,
   5706.667,
   5780,
   5853.333,
   5926.667,
   6000,
   6000,
   6073.333,
   6073.333};
   Double_t val_fy2[41] = {
   0,
   3.893805,
   3.893805,
   3.636682,
   3.396569,
   3.172351,
   2.962989,
   2.767519,
   2.585053,
   2.414787,
   2.25602,
   2.108237,
   1.971426,
   1.848072,
   1.79735,
   1.782172,
   1.782988,
   1.793682,
   1.869565,
   1.895736,
   1.907291,
   1.909578,
   1.88158,
   1.840821,
   1.641812,
   1.564783,
   1.512366,
   1.476115,
   1.447485,
   1.397241,
   1.304389,
   1.137587,
   0.9922263,
   0.8654488,
   0.754871,
   0.6584218,
   0.5742958,
   0.5009186,
   0.5009186,
   0,
   0.5009186};
   graph = new TGraph(41,val_fx2,val_fy2);
   graph->SetName("total_final_rare_0_Norm[B0_M]_Comp[total_final_rare_0]");
   graph->SetTitle("Projection of total_final_rare_0");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2 = new TH1F("Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2","Projection of total_final_rare_0",100,4702,6198);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetMaximum(4.283186);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetXaxis()->SetTitleOffset(.95);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2);
   
   graph->Draw("l");*/
   
   Double_t val_fx3[99] = {
   4850,
   4850,
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5175,
   5187.5,
   5200,
   5206.25,
   5212.5,
   5218.75,
   5225,
   5228.125,
   5231.25,
   5234.375,
   5237.5,
   5239.062,
   5240.625,
   5242.188,
   5243.75,
   5245.312,
   5246.875,
   5248.438,
   5250,
   5251.562,
   5253.125,
   5254.688,
   5256.25,
   5257.812,
   5259.375,
   5260.938,
   5262.5,
   5265.625,
   5267.188,
   5268.75,
   5270.312,
   5271.875,
   5273.438,
   5275,
   5276.562,
   5278.125,
   5279.688,
   5281.25,
   5282.812,
   5284.375,
   5285.938,
   5287.5,
   5289.062,
   5290.625,
   5292.188,
   5293.75,
   5295.312,
   5296.875,
   5300,
   5303.125,
   5304.688,
   5306.25,
   5307.812,
   5309.375,
   5310.938,
   5312.5,
   5314.062,
   5315.625,
   5317.188,
   5318.75,
   5320.312,
   5321.875,
   5323.438,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5334.375,
   5337.5,
   5340.625,
   5343.75,
   5350,
   5362.5,
   5375,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6050,
   6050};
   Double_t val_fy3[99] = {
   0,
   0.0005095619,
   0.0005095619,
   0.0007174937,
   0.001067207,
   0.001712379,
   0.003072422,
   0.006609449,
   0.01084145,
   0.01449089,
   0.02013355,
   0.02417779,
   0.02951203,
   0.0368111,
   0.04730517,
   0.05440224,
   0.06327246,
   0.07449094,
   0.08881099,
   0.0974285,
   0.1072067,
   0.118311,
   0.130929,
   0.1452743,
   0.1615914,
   0.180163,
   0.2013198,
   0.2254539,
   0.2530382,
   0.2846541,
   0.3210293,
   0.362623,
   0.4070267,
   0.4533525,
   0.5010654,
   0.598063,
   0.6458634,
   0.6921166,
   0.7359742,
   0.7765877,
   0.8131357,
   0.8448508,
   0.8710467,
   0.8911426,
   0.9046849,
   0.9113639,
   0.9110256,
   0.9036779,
   0.88949,
   0.8687861,
   0.8420328,
   0.809822,
   0.772849,
   0.7318875,
   0.6877627,
   0.6413242,
   0.5448668,
   0.4488316,
   0.4030429,
   0.3598116,
   0.319363,
   0.2818554,
   0.2473803,
   0.2159658,
   0.1875819,
   0.1621479,
   0.13954,
   0.1196007,
   0.102147,
   0.08697918,
   0.07388805,
   0.06266226,
   0.05309379,
   0.04498269,
   0.03814064,
   0.03239344,
   0.02356597,
   0.01742909,
   0.01316419,
   0.01017413,
   0.006480042,
   0.003093326,
   0.001604929,
   0.0004706258,
   5.167561e-05,
   7.366769e-06,
   1.290212e-06,
   2.66894e-07,
   6.334204e-08,
   1.687107e-08,
   4.957334e-09,
   1.585296e-09,
   5.457277e-10,
   2.004277e-10,
   7.795364e-11,
   3.190919e-11,
   3.190919e-11,
   0,
   3.190919e-11};
   graph = new TGraph(99,val_fx3,val_fy3);
   graph->SetName("total_final_rare_1_Norm[B0_M]_Comp[sig_peak_pdf_final_rare_1]");
   graph->SetTitle("Projection of total_final_rare_1");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3 = new TH1F("Graph_total_final_rare_1_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_1cB3","Projection of total_final_rare_1",100,4730,6170);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetMaximum(1.0025);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetXaxis()->SetTitleOffset(.95);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3);
   
   graph->Draw("l");
   
   Double_t val_fx4[28] = {
   4850,
   4850,
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5200,
   5250,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6050,
   6050};
   Double_t val_fy4[28] = {
   0,
   0.8846377,
   0.8846377,
   0.8636419,
   0.8431444,
   0.8231334,
   0.8035973,
   0.7845249,
   0.7659052,
   0.7477273,
   0.729981,
   0.7126557,
   0.6957417,
   0.6792292,
   0.6631085,
   0.6473704,
   0.6320059,
   0.617006,
   0.6023621,
   0.5880658,
   0.5741087,
   0.560483,
   0.5471806,
   0.5341939,
   0.5215155,
   0.5215155,
   0,
   0.5215155};
   graph = new TGraph(28,val_fx4,val_fy4);
   graph->SetName("total_final_rare_1_Norm[B0_M]_Comp[com_back_pdf_final_rare_1]");
   graph->SetTitle("Projection of total_final_rare_1");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#000066");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4 = new TH1F("Graph_total_final_rare_1_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4","Projection of total_final_rare_0",100,4730,6170);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetMaximum(0.9731014);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetXaxis()->SetTitleOffset(0.95);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetZaxis()->SetTitleOffset(1.1);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4);
   
   graph->Draw("l");
   
   TH1D *frame_6a0cf20__2 = new TH1D("frame_6a0cf20__2","",22,4900,6000);
   frame_6a0cf20__2->SetBinContent(1,4.869753);
   frame_6a0cf20__2->SetMaximum(4.869753);
   frame_6a0cf20__2->SetEntries(1);
   frame_6a0cf20__2->SetDirectory(0);
   frame_6a0cf20__2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_6a0cf20__2->SetLineColor(ci);
   frame_6a0cf20__2->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}) [MeV/#font[12]{c}^{2}]");
   frame_6a0cf20__2->GetXaxis()->SetLabelFont(132);
   frame_6a0cf20__2->GetXaxis()->SetTitleOffset(.95);
   frame_6a0cf20__2->GetXaxis()->SetTitleFont(132);
   frame_6a0cf20__2->GetXaxis()->SetLabelSize(0.09);
   frame_6a0cf20__2->GetXaxis()->SetTitleSize(0.09);
   frame_6a0cf20__2->GetYaxis()->SetTitle("Candidates / (50 MeV/#font[12]{c}^{2})");
   frame_6a0cf20__2->GetYaxis()->SetLabelFont(132);
   frame_6a0cf20__2->GetYaxis()->SetTitleFont(132);
   frame_6a0cf20__2->GetZaxis()->SetLabelFont(132);
   frame_6a0cf20__2->GetYaxis()->SetLabelSize(0.09);
   frame_6a0cf20__2->GetYaxis()->SetTitleSize(0.09);
   frame_6a0cf20__2->GetZaxis()->SetTitleOffset(1.2);
   frame_6a0cf20__2->GetZaxis()->SetTitleFont(132);
   frame_6a0cf20__2->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.2103921,0.8466462,0.5065485,0.9274233,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();

   pt = new TPaveText(0.2103921,0.7570491,0.5065485,0.8404663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("9 fb^{#minus1}");
   pt->Draw();

   pt = new TPaveText(0.2103921,0.671452,0.5265485,0.76846633,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("0.30 #leq BDT < 0.50");
   pt->Draw();

   TLegend *leg = new TLegend(0.5203921,0.701452,0.875485,0.92742);
   leg->SetTextSize(0.054);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("h_data","Data","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_rare_1_Norm[B0_M]","Total","L");

   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_rare_1_Norm[B0_M]_Comp[sig_peak_pdf_final_rare_1]","#it{B}^{0}#rightarrow #it{J/#psi}(#font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}})#font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}}","L");


   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_rare_1_Norm[B0_M]_Comp[com_back_pdf_final_rare_1]","Combinatorial","L");
   ci = TColor::GetColor("#000066");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c_data_d->Modified();
   c_data_d->cd();
   c_data_d->SetSelected(c_data_d);

   grae->Draw("p");

   c_data_d->SaveAs("bd2mmjpsi_mass_fit_B2_paper.pdf");
}


==> figs/Fig11c.C <==
void bd2mmjpsi_mass_fit_B3_paper()
{
//=========Macro generated from canvas: Fit - bin0Bs24mu/Fit - bin0Bs24mu
//=========  (Thu Aug 26 14:13:23 2021) by ROOT version 6.22/00

   gROOT->ProcessLine(".x lhcbStyle.C");

   TCanvas *c_data_d = new TCanvas("c_data_d", "c_data_d",0,0,700,500);
   c_data_d->Range(4762.5,-0.6087191,6137.5,5.478472);
   c_data_d->SetFillColor(0);
   c_data_d->SetBorderMode(0);
   c_data_d->SetBorderSize(2);
   c_data_d->SetFrameBorderMode(0);
   c_data_d->SetFrameBorderMode(0);
   c_data_d->SetLeftMargin(0.20);
   c_data_d->SetRightMargin(0.06);
   c_data_d->SetBottomMargin(0.22);
   
   TH1D *frame_6a0cf20__1 = new TH1D("frame_6a0cf20__1","",22,4900,6000);
   frame_6a0cf20__1->SetBinContent(1,4.869753);
   frame_6a0cf20__1->SetMaximum(8.0);
   frame_6a0cf20__1->SetEntries(1);
   frame_6a0cf20__1->SetDirectory(0);
   frame_6a0cf20__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_6a0cf20__1->SetLineColor(ci);
   frame_6a0cf20__1->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}) [MeV/#font[12]{c}^{2}]");
   frame_6a0cf20__1->GetXaxis()->SetLabelFont(132);
   frame_6a0cf20__1->GetXaxis()->SetTitleOffset(1.15);
   frame_6a0cf20__1->GetXaxis()->SetTitleFont(132);
   frame_6a0cf20__1->GetXaxis()->SetLabelSize(0.09);
   frame_6a0cf20__1->GetXaxis()->SetTitleSize(0.09);
   frame_6a0cf20__1->GetYaxis()->SetTitle("Candidates / (50 MeV/#font[12]{c}^{2})");
   frame_6a0cf20__1->GetYaxis()->SetLabelFont(132);
   frame_6a0cf20__1->GetYaxis()->SetTitleFont(132);
   frame_6a0cf20__1->GetYaxis()->SetTitleOffset(1.05);
   frame_6a0cf20__1->GetYaxis()->SetLabelSize(0.09);
   frame_6a0cf20__1->GetYaxis()->SetTitleSize(0.085);
   frame_6a0cf20__1->GetZaxis()->SetLabelFont(132);
   frame_6a0cf20__1->GetZaxis()->SetTitleOffset(1.2);
   frame_6a0cf20__1->GetZaxis()->SetTitleFont(132);
   frame_6a0cf20__1->GetXaxis()->SetNdivisions(4);
   frame_6a0cf20__1->GetYaxis()->SetNdivisions(7);
   frame_6a0cf20__1->Draw("FUNC");
   
   Double_t h_fx[22] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825,
   5875,
   5925,
   5975};
   Double_t h_fy[22] = {
   0,
   0,
   0,
   0,
   0,
   2,
   1,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t h_flx[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_fly[22] = {
   0,
   0,
   0,
   0,
   0,
   1.291815,
   0.8272462,
   0.8272462,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t h_fehx[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_fehy[22] = {
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.63786,
   2.299527,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(22,h_fx,h_fy,h_flx,h_fehx,h_fly,h_fehy);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B0_M");
   grae->SetFillStyle(1001);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001 = new TH1F("Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001","Histogram of data_plot__B0_M",100,4790,6110);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetMinimum(0);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetMaximum(5.101646);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetDirectory(0);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetLineColor(ci);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetXaxis()->SetLabelFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetXaxis()->SetTitleOffset(.95);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetXaxis()->SetTitleFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetYaxis()->SetLabelFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetYaxis()->SetTitleFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetZaxis()->SetLabelFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001);
   
   grae->Draw("p");
   
   Double_t val_fx1[94] = {
   4850,
   4850,
   4900,
   4925,
   4950,
   4975,
   5000,
   5025,
   5050,
   5075,
   5100,
   5125,
   5150,
   5175,
   5187.5,
   5200,
   5212.5,
   5218.75,
   5225,
   5231.25,
   5234.375,
   5237.5,
   5240.625,
   5243.75,
   5245.312,
   5246.875,
   5248.438,
   5250,
   5251.562,
   5253.125,
   5254.688,
   5256.25,
   5257.812,
   5259.375,
   5262.5,
   5265.625,
   5268.75,
   5270.312,
   5271.875,
   5273.438,
   5275,
   5276.562,
   5278.125,
   5279.688,
   5281.25,
   5282.812,
   5284.375,
   5285.938,
   5287.5,
   5289.062,
   5290.625,
   5292.188,
   5293.75,
   5295.312,
   5296.875,
   5300,
   5303.125,
   5304.688,
   5306.25,
   5307.812,
   5309.375,
   5310.938,
   5312.5,
   5314.062,
   5315.625,
   5317.188,
   5318.75,
   5320.312,
   5321.875,
   5325,
   5328.125,
   5331.25,
   5334.375,
   5337.5,
   5343.75,
   5350,
   5362.5,
   5375,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6050,
   6050};
   Double_t val_fy1[94] = {
   0,
   0.5446936,
   0.5446936,
   0.5058613,
   0.4698188,
   0.4363729,
   0.4053469,
   0.3765815,
   0.3499367,
   0.3252973,
   0.3025839,
   0.2817805,
   0.2630047,
   0.2467121,
   0.23988,
   0.2344219,
   0.2312486,
   0.2311553,
   0.232826,
   0.2374655,
   0.241524,
   0.2472419,
   0.2551346,
   0.2658641,
   0.2725503,
   0.2802845,
   0.2892165,
   0.2995212,
   0.3114061,
   0.3251218,
   0.3409757,
   0.3593534,
   0.3804977,
   0.4031337,
   0.4511872,
   0.5008229,
   0.548916,
   0.5712906,
   0.5919518,
   0.6104646,
   0.6264227,
   0.6394628,
   0.6492775,
   0.6556266,
   0.658346,
   0.6573544,
   0.6526557,
   0.6443397,
   0.6325778,
   0.6176171,
   0.5997709,
   0.5794074,
   0.5569359,
   0.5327935,
   0.5074299,
   0.4548179,
   0.4024438,
   0.377442,
   0.3537975,
   0.3316298,
   0.3110225,
   0.292024,
   0.2746492,
   0.2588823,
   0.2446804,
   0.231978,
   0.2206918,
   0.2107249,
   0.2019713,
   0.1876606,
   0.176877,
   0.1688012,
   0.1627299,
   0.1580959,
   0.1515229,
   0.1468852,
   0.1398749,
   0.1340593,
   0.1239455,
   0.1066867,
   0.09197273,
   0.07930241,
   0.06837943,
   0.05896127,
   0.05084036,
   0.04383798,
   0.03780006,
   0.03259376,
   0.02810453,
   0.02423362,
   0.02089586,
   0.02089586,
   0,
   0.02089586};
   TGraph *graph = new TGraph(94,val_fx1,val_fy1);
   graph->SetName("total_final_rare_2_Norm[B0_M]");
   graph->SetTitle("Projection of total_final_rare_2");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB2 = new TH1F("Graph_total_final_rare_2_NormoBB0_McB2","Projection of total_final_rare_2",100,4730,6170);
   Graph_total_final_rare_0_NormoBB0_McB2->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB2->SetMaximum(0.7241806);
   Graph_total_final_rare_0_NormoBB0_McB2->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB2->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB2->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetXaxis()->SetTitleOffset(.95);
   Graph_total_final_rare_0_NormoBB0_McB2->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_rare_0_NormoBB0_McB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB2);
   
   graph->Draw("l");
   
   /*
   Double_t val_fx2[41] = {
   4826.667,
   4826.667,
   4900,
   4936.667,
   4973.333,
   5010,
   5046.667,
   5083.333,
   5120,
   5156.667,
   5193.333,
   5230,
   5266.667,
   5303.333,
   5321.667,
   5330.833,
   5335.417,
   5340,
   5358.333,
   5362.917,
   5365.208,
   5367.5,
   5372.083,
   5376.667,
   5395,
   5404.167,
   5413.333,
   5422.5,
   5431.667,
   5450,
   5486.667,
   5560,
   5633.333,
   5706.667,
   5780,
   5853.333,
   5926.667,
   6000,
   6000,
   6073.333,
   6073.333};
   Double_t val_fy2[41] = {
   0,
   3.893805,
   3.893805,
   3.636682,
   3.396569,
   3.172351,
   2.962989,
   2.767519,
   2.585053,
   2.414787,
   2.25602,
   2.108237,
   1.971426,
   1.848072,
   1.79735,
   1.782172,
   1.782988,
   1.793682,
   1.869565,
   1.895736,
   1.907291,
   1.909578,
   1.88158,
   1.840821,
   1.641812,
   1.564783,
   1.512366,
   1.476115,
   1.447485,
   1.397241,
   1.304389,
   1.137587,
   0.9922263,
   0.8654488,
   0.754871,
   0.6584218,
   0.5742958,
   0.5009186,
   0.5009186,
   0,
   0.5009186};
   graph = new TGraph(41,val_fx2,val_fy2);
   graph->SetName("total_final_rare_0_Norm[B0_M]_Comp[total_final_rare_0]");
   graph->SetTitle("Projection of total_final_rare_0");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2 = new TH1F("Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2","Projection of total_final_rare_0",100,4702,6198);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetMaximum(4.283186);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetXaxis()->SetTitleOffset(.95);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2);
   
   graph->Draw("l");*/
   
   Double_t val_fx3[99] = {
   4850,
   4850,
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5175,
   5187.5,
   5200,
   5206.25,
   5212.5,
   5218.75,
   5225,
   5228.125,
   5231.25,
   5234.375,
   5237.5,
   5239.062,
   5240.625,
   5242.188,
   5243.75,
   5245.312,
   5246.875,
   5248.438,
   5250,
   5251.562,
   5253.125,
   5254.688,
   5256.25,
   5257.812,
   5259.375,
   5260.938,
   5262.5,
   5265.625,
   5267.188,
   5268.75,
   5270.312,
   5271.875,
   5273.438,
   5275,
   5276.562,
   5278.125,
   5279.688,
   5281.25,
   5282.812,
   5284.375,
   5285.938,
   5287.5,
   5289.062,
   5290.625,
   5292.188,
   5293.75,
   5295.312,
   5296.875,
   5300,
   5303.125,
   5304.688,
   5306.25,
   5307.812,
   5309.375,
   5310.938,
   5312.5,
   5314.062,
   5315.625,
   5317.188,
   5318.75,
   5320.312,
   5321.875,
   5323.438,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5334.375,
   5337.5,
   5340.625,
   5343.75,
   5350,
   5362.5,
   5375,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6050,
   6050};
   Double_t val_fy3[99] = {
   0,
   0.0002697586,
   0.0002697586,
   0.0003798363,
   0.0005649721,
   0.0009065219,
   0.001626519,
   0.003498997,
   0.005739388,
   0.007671377,
   0.01065857,
   0.01279956,
   0.01562347,
   0.01948755,
   0.02504303,
   0.02880018,
   0.03349601,
   0.039435,
   0.04701594,
   0.05157799,
   0.05675451,
   0.06263305,
   0.06931294,
   0.07690721,
   0.08554537,
   0.09537708,
   0.1065773,
   0.1193537,
   0.1339567,
   0.1506939,
   0.1699507,
   0.1919701,
   0.2154771,
   0.2400017,
   0.2652606,
   0.3166105,
   0.3419157,
   0.3664018,
   0.3896197,
   0.4111203,
   0.4304685,
   0.4472582,
   0.4611262,
   0.4717648,
   0.478934,
   0.4824698,
   0.4822908,
   0.4784009,
   0.47089,
   0.4599294,
   0.4457664,
   0.4287143,
   0.409141,
   0.3874562,
   0.3640969,
   0.3395127,
   0.2884488,
   0.2376084,
   0.2133682,
   0.1904818,
   0.1690686,
   0.1492123,
   0.1309615,
   0.1143308,
   0.0993046,
   0.08583997,
   0.07387152,
   0.0633158,
   0.05407595,
   0.04604618,
   0.03911583,
   0.03317297,
   0.02810749,
   0.02381353,
   0.02019139,
   0.01714886,
   0.01247566,
   0.009226842,
   0.006969034,
   0.005386113,
   0.00343049,
   0.001637586,
   0.0008496386,
   0.0002491461,
   2.735672e-05,
   3.899917e-06,
   6.830293e-07,
   1.412918e-07,
   3.353284e-08,
   8.931431e-09,
   2.624379e-09,
   8.39245e-10,
   2.889045e-10,
   1.061051e-10,
   4.126812e-11,
   1.689251e-11,
   1.689251e-11,
   0,
   1.689251e-11};
   graph = new TGraph(99,val_fx3,val_fy3);
   graph->SetName("total_final_rare_2_Norm[B0_M]_Comp[sig_peak_pdf_final_rare_2]");
   graph->SetTitle("Projection of total_final_rare_2");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3 = new TH1F("Graph_total_final_rare_2_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_2cB3","Projection of total_final_rare_2",100,4730,6170);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetMaximum(0.5307168);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetXaxis()->SetTitleOffset(.95);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3);
   
   graph->Draw("l");
   
   Double_t val_fx4[35] = {
   4850,
   4850,
   4900,
   4925,
   4950,
   4975,
   5000,
   5025,
   5050,
   5075,
   5100,
   5125,
   5150,
   5175,
   5200,
   5225,
   5250,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6050,
   6050};
   Double_t val_fy4[35] = {
   0,
   0.5444239,
   0.5444239,
   0.505543,
   0.4694389,
   0.4359133,
   0.4047819,
   0.3758738,
   0.3490302,
   0.3241037,
   0.3009574,
   0.2794641,
   0.2595057,
   0.2409728,
   0.2237633,
   0.2077829,
   0.1929438,
   0.1663692,
   0.1434547,
   0.1236963,
   0.1066593,
   0.09196883,
   0.07930173,
   0.06837929,
   0.05896123,
   0.05084035,
   0.04383798,
   0.03780006,
   0.03259376,
   0.02810453,
   0.02423362,
   0.02089586,
   0.02089586,
   0,
   0.02089586};
   graph = new TGraph(35,val_fx4,val_fy4);
   graph->SetName("total_final_rare_2_Norm[B0_M]_Comp[com_back_pdf_final_rare_2]");
   graph->SetTitle("Projection of total_final_rare_2");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#000066");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4 = new TH1F("Graph_total_final_rare_2_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4","Projection of total_final_rare_0",100,4730,6170);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetMaximum(0.5988662);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetXaxis()->SetTitleOffset(0.95);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetZaxis()->SetTitleOffset(1.1);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4);
   
   graph->Draw("l");
   
   TH1D *frame_6a0cf20__2 = new TH1D("frame_6a0cf20__2","",22,4900,6000);
   frame_6a0cf20__2->SetBinContent(1,4.869753);
   frame_6a0cf20__2->SetMaximum(4.869753);
   frame_6a0cf20__2->SetEntries(1);
   frame_6a0cf20__2->SetDirectory(0);
   frame_6a0cf20__2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_6a0cf20__2->SetLineColor(ci);
   frame_6a0cf20__2->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}) [MeV/#font[12]{c}^{2}]");
   frame_6a0cf20__2->GetXaxis()->SetLabelFont(132);
   frame_6a0cf20__2->GetXaxis()->SetTitleOffset(.95);
   frame_6a0cf20__2->GetXaxis()->SetTitleFont(132);
   frame_6a0cf20__2->GetXaxis()->SetLabelSize(0.09);
   frame_6a0cf20__2->GetXaxis()->SetTitleSize(0.09);
   frame_6a0cf20__2->GetYaxis()->SetTitle("Candidates / (50 MeV/#font[12]{c}^{2})");
   frame_6a0cf20__2->GetYaxis()->SetLabelFont(132);
   frame_6a0cf20__2->GetYaxis()->SetTitleFont(132);
   frame_6a0cf20__2->GetZaxis()->SetLabelFont(132);
   frame_6a0cf20__2->GetYaxis()->SetLabelSize(0.09);
   frame_6a0cf20__2->GetYaxis()->SetTitleSize(0.09);
   frame_6a0cf20__2->GetZaxis()->SetTitleOffset(1.2);
   frame_6a0cf20__2->GetZaxis()->SetTitleFont(132);
   frame_6a0cf20__2->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.2103921,0.8466462,0.5065485,0.9274233,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();

   pt = new TPaveText(0.2103921,0.7570491,0.5065485,0.8404663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("9 fb^{#minus1}");
   pt->Draw();

   pt = new TPaveText(0.2103921,0.671452,0.5265485,0.76846633,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("0.50 #leq BDT < 0.60");
   pt->Draw();

   TLegend *leg = new TLegend(0.5203921,0.701452,0.875485,0.92742);
   leg->SetTextSize(0.054);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("h_data","Data","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_rare_2_Norm[B0_M]","Total","L");

   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_rare_2_Norm[B0_M]_Comp[sig_peak_pdf_final_rare_2]","#it{B}^{0}#rightarrow #it{J/#psi}(#font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}})#font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}}","L");


   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_rare_2_Norm[B0_M]_Comp[com_back_pdf_final_rare_2]","Combinatorial","L");
   ci = TColor::GetColor("#000066");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c_data_d->Modified();
   c_data_d->cd();
   c_data_d->SetSelected(c_data_d);

   grae->Draw("p");

   c_data_d->SaveAs("bd2mmjpsi_mass_fit_B3_paper.pdf");
}


==> figs/Fig3.C <==
void norm_mass_fit_paper()
{
//=========Macro generated from canvas: c_data_d/c_data_d
//=========  (Thu Aug 26 11:09:21 2021) by ROOT version 6.22/00

   gROOT->ProcessLine(".x lhcbStyle.C");

   TCanvas *c_data_d = new TCanvas("c_data_d", "c_data_d",0,0,700,500);
   c_data_d->Range(4987.5,-14.83582,6112.5,133.5224);
   c_data_d->SetFillColor(0);
   c_data_d->SetBorderMode(0);
   c_data_d->SetBorderSize(2);
   c_data_d->SetFrameBorderMode(0);
   c_data_d->SetLeftMargin(0.20);
   c_data_d->SetRightMargin(0.06);
   c_data_d->SetBottomMargin(0.22);
   
   TH1D *frame_5e033a0__1 = new TH1D("frame_5e033a0__1","",36,5100,6000);
   frame_5e033a0__1->SetBinContent(1,118.6866);
   frame_5e033a0__1->SetMaximum(118.6866);
   frame_5e033a0__1->SetEntries(2);
   frame_5e033a0__1->SetDirectory(0);
   frame_5e033a0__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_5e033a0__1->SetLineColor(ci);
   frame_5e033a0__1->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}) [MeV/#font[12]{c}^{2}]");
   frame_5e033a0__1->GetXaxis()->SetLabelFont(132);
   frame_5e033a0__1->GetXaxis()->SetTitleOffset(1.15);
   frame_5e033a0__1->GetXaxis()->SetTitleFont(132);
   frame_5e033a0__1->GetXaxis()->SetLabelSize(0.09);
   frame_5e033a0__1->GetXaxis()->SetTitleSize(0.09);
   frame_5e033a0__1->GetYaxis()->SetTitle("Candidates / (25 MeV/#font[12]{c}^{2})");
   frame_5e033a0__1->GetYaxis()->SetLabelFont(132);
   frame_5e033a0__1->GetYaxis()->SetTitleFont(132);
   frame_5e033a0__1->GetYaxis()->SetTitleOffset(1.05);
   frame_5e033a0__1->GetYaxis()->SetLabelSize(0.09);
   frame_5e033a0__1->GetYaxis()->SetTitleSize(0.09);
   frame_5e033a0__1->GetZaxis()->SetLabelFont(132);
   frame_5e033a0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_5e033a0__1->GetZaxis()->SetTitleFont(132);
   frame_5e033a0__1->GetXaxis()->SetNdivisions(5);
   frame_5e033a0__1->GetYaxis()->SetNdivisions(7);
   frame_5e033a0__1->Draw("FUNC");
   
   Double_t h_fx[36] = {
   5112.5,
   5137.5,
   5162.5,
   5187.5,
   5212.5,
   5237.5,
   5262.5,
   5287.5,
   5312.5,
   5337.5,
   5362.5,
   5387.5,
   5412.5,
   5437.5,
   5462.5,
   5487.5,
   5512.5,
   5537.5,
   5562.5,
   5587.5,
   5612.5,
   5637.5,
   5662.5,
   5687.5,
   5712.5,
   5737.5,
   5762.5,
   5787.5,
   5812.5,
   5837.5,
   5862.5,
   5887.5,
   5912.5,
   5937.5,
   5962.5,
   5987.5};
   Double_t h_fy[36] = {
  5,
   6,
   2,
   6,
   1,
   6,
   6,
   8,
   9,
   28,
   95,
   74,
   13,
   3,
   1,
   0,
   0,
   0,
   0,
   0,
   2,
   0,
   0,
   2,
   2,
   0,
   0,
   0,
   1,
   1,
   1,
   0,
   1,
   0,
   1,
   0};
   Double_t h_flx[36] = {
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5};
   Double_t h_fly[36] = {
   2.159691,
   2.379931,
   1.291815,
   2.379931,
   0.8272462,
   2.379931,
   2.379931,
   2.768386,
   2.943461,
   5.259711,
   9.729612,
   8.582844,
   3.558662,
   1.632705,
   0.8272462,
   0,
   0,
   0,
   0,
   0,
   1.291815,
   0,
   0,
   1.291815,
   1.291815,
   0,
   0,
   0,
   0.8272462,
   0.8272462,
   0.8272462,
   0,
   0.8272462,
   0,
   0.8272462,
   0};
   Double_t h_fehx[36] = {
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5};
   Double_t h_fehy[36] = {
   3.382473,
   3.583642,
   2.63786,
   3.583642,
   2.299527,
   3.583642,
   3.583642,
   3.945142,
   4.110204,
   6.354446,
   10.78102,
   9.641101,
   4.697573,
   2.918186,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.63786,
   1.147874,
   1.147874,
   2.63786,
   2.63786,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   2.299527,
   2.299527,
   1.147874,
   2.299527,
   1.147874,
   2.299527,
   1.147874};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(36,h_fx,h_fy,h_flx,h_fehx,h_fly,h_fehy);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B0_M");
   grae->SetFillStyle(1001);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data3001 = new TH1F("Graph_h_data3001","Histogram of data_plot__B0_M",100,5010,6090);
   Graph_h_data3001->SetMinimum(0);
   Graph_h_data3001->SetMaximum(116.3591);
   Graph_h_data3001->SetDirectory(0);
   Graph_h_data3001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_data3001->SetLineColor(ci);
   Graph_h_data3001->GetXaxis()->SetLabelFont(132);
   Graph_h_data3001->GetXaxis()->SetTitleOffset(.95);
   Graph_h_data3001->GetXaxis()->SetTitleFont(132);
   Graph_h_data3001->GetYaxis()->SetLabelFont(132);
   Graph_h_data3001->GetYaxis()->SetTitleFont(132);
   Graph_h_data3001->GetZaxis()->SetLabelFont(132);
   Graph_h_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3001);
   
   grae->Draw("p");
   
   Double_t val_fx1[98] = {
   5075,
   5075,
   5100,
   5125,
   5150,
   5175,
   5200,
   5225,
   5250,
   5275,
   5287.5,
   5300,
   5306.25,
   5312.5,
   5315.625,
   5318.75,
   5321.875,
   5325,
   5328.125,
   5329.688,
   5331.25,
   5332.812,
   5334.375,
   5335.938,
   5337.5,
   5339.062,
   5340.625,
   5342.188,
   5343.75,
   5345.312,
   5346.875,
   5350,
   5356.25,
   5357.812,
   5359.375,
   5360.938,
   5362.5,
   5364.062,
   5365.625,
   5367.188,
   5368.75,
   5370.312,
   5371.875,
   5373.438,
   5375,
   5376.562,
   5378.125,
   5379.688,
   5381.25,
   5382.812,
   5384.375,
   5387.5,
   5390.625,
   5392.188,
   5393.75,
   5395.312,
   5396.875,
   5398.438,
   5400,
   5401.562,
   5403.125,
   5404.688,
   5406.25,
   5407.812,
   5409.375,
   5412.5,
   5415.625,
   5418.75,
   5421.875,
   5425,
   5431.25,
   5437.5,
   5450,
   5475,
   5500,
   5525,
   5550,
   5575,
   5600,
   5625,
   5650,
   5675,
   5700,
   5725,
   5750,
   5775,
   5800,
   5825,
   5850,
   5875,
   5900,
   5925,
   5950,
   5975,
   6000,
   6000,
   6025,
   6025};
   Double_t val_fy1[98] = {
  0,
   5.045687,
   5.045687,
   4.652498,
   4.310881,
   4.035227,
   3.857028,
   3.841753,
   4.123,
   4.971913,
   5.765213,
   6.96942,
   7.836786,
   9.065409,
   9.916895,
   11.019,
   12.47357,
   14.41189,
   16.99311,
   18.58034,
   20.39618,
   22.46337,
   24.80336,
   27.43526,
   30.37474,
   33.63287,
   37.21494,
   41.11925,
   45.33614,
   49.84708,
   54.62404,
   64.81512,
   86.11572,
   91.21183,
   96.05771,
   100.5722,
   104.5556,
   107.8598,
   110.4097,
   112.1462,
   113.0282,
   113.0348,
   112.1656,
   110.4407,
   107.9004,
   104.6032,
   100.6235,
   96.04918,
   90.97809,
   85.51464,
   79.76625,
   67.83889,
   55.99117,
   50.3095,
   44.88018,
   39.75566,
   34.9756,
   30.58003,
   26.70889,
   23.34017,
   20.41148,
   17.86839,
   15.66318,
   13.75376,
   12.10292,
   9.448952,
   7.480244,
   6.024235,
   4.94775,
   4.149605,
   3.106048,
   2.501678,
   1.895561,
   1.470756,
   1.297848,
   1.179305,
   1.079381,
   0.989919,
   0.9084424,
   0.8338511,
   0.7654456,
   0.7026744,
   0.6450595,
   0.5921723,
   0.5436228,
   0.4990543,
   0.4581401,
   0.4205804,
   0.3861,
   0.3544464,
   0.3253879,
   0.2987118,
   0.2742226,
   0.2517411,
   0.2311027,
   0.2311027,
   0,
   0.2311027};
   TGraph *graph = new TGraph(98,val_fx1,val_fy1);
   graph->SetName("total_final_Norm[B0_M]");
   graph->SetTitle("Projection of Total Fitted Mass Spectrum");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_NormoBB0_McB1 = new TH1F("Graph_total_final_NormoBB0_McB1","Projection of Total Fitted Mass Spectrum",107,4966.8,6133.2);
   Graph_total_final_NormoBB0_McB1->SetMinimum(0);
   Graph_total_final_NormoBB0_McB1->SetMaximum(124.3383);
   Graph_total_final_NormoBB0_McB1->SetDirectory(0);
   Graph_total_final_NormoBB0_McB1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_NormoBB0_McB1->SetLineColor(ci);
   Graph_total_final_NormoBB0_McB1->GetXaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB0_McB1->GetXaxis()->SetTitleOffset(.95);
   Graph_total_final_NormoBB0_McB1->GetXaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB0_McB1->GetYaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB0_McB1->GetYaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB0_McB1->GetZaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB0_McB1->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_NormoBB0_McB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_NormoBB0_McB1);
   
   graph->Draw("l");
   
   Double_t val_fx2[42] = {
   5075,
   5075,
   5100,
   5125,
   5150,
   5175,
   5200,
   5225,
   5250,
   5275,
   5300,
   5325,
   5350,
   5375,
   5400,
   5425,
   5450,
   5475,
   5500,
   5525,
   5550,
   5575,
   5600,
   5625,
   5650,
   5675,
   5700,
   5725,
   5750,
   5775,
   5800,
   5825,
   5850,
   5875,
   5900,
   5925,
   5950,
   5975,
   6000,
   6000,
   6025,
   6025};
   Double_t val_fy2[42] = {
    0,
   5.025423,
   5.025423,
   4.613426,
   4.235205,
   3.887992,
   3.569244,
   3.276628,
   3.008001,
   2.761397,
   2.535011,
   2.327184,
   2.136395,
   1.961248,
   1.80046,
   1.652853,
   1.517348,
   1.392952,
   1.278754,
   1.173918,
   1.077677,
   0.9893266,
   0.908219,
   0.8337608,
   0.7654069,
   0.7026568,
   0.6450512,
   0.5921682,
   0.5436207,
   0.4990532,
   0.4581395,
   0.4205801,
   0.3860998,
   0.3544463,
   0.3253879,
   0.2987117,
   0.2742225,
   0.2517411,
   0.2311027,
   0.2311027,
   0,
   0.2311027};
   graph = new TGraph(42,val_fx2,val_fy2);
   graph->SetName("total_final_Norm[B0_M]_Comp[com_back_pdf_final]");
   graph->SetTitle("Projection of Total Fitted Mass Spectrum");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#000066");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_NormoBB0_McB_CompoBcom_back_pdf_finalcB2 = new TH1F("Graph_total_final_NormoBB0_McB_CompoBcom_back_pdf_finalcB2","Projection of Total Fitted Mass Spectrum",100,4966.8,6133.2);
   Graph_total_final_NormoBB0_McB_CompoBcom_back_pdf_finalcB2->SetMinimum(0);
   Graph_total_final_NormoBB0_McB_CompoBcom_back_pdf_finalcB2->SetMaximum(5.527965);
   Graph_total_final_NormoBB0_McB_CompoBcom_back_pdf_finalcB2->SetDirectory(0);
   Graph_total_final_NormoBB0_McB_CompoBcom_back_pdf_finalcB2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_NormoBB0_McB_CompoBcom_back_pdf_finalcB2->SetLineColor(ci);
   Graph_total_final_NormoBB0_McB_CompoBcom_back_pdf_finalcB2->GetXaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB0_McB_CompoBcom_back_pdf_finalcB2->GetXaxis()->SetTitleOffset(0.95);
   Graph_total_final_NormoBB0_McB_CompoBcom_back_pdf_finalcB2->GetXaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB0_McB_CompoBcom_back_pdf_finalcB2->GetYaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB0_McB_CompoBcom_back_pdf_finalcB2->GetYaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB0_McB_CompoBcom_back_pdf_finalcB2->GetZaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB0_McB_CompoBcom_back_pdf_finalcB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_NormoBB0_McB_CompoBcom_back_pdf_finalcB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_NormoBB0_McB_CompoBcom_back_pdf_finalcB2);
   
   graph->Draw("l");
   
   Double_t val_fx3[98] = {
   5075,
   5075,
   5100,
   5125,
   5150,
   5175,
   5200,
   5225,
   5250,
   5275,
   5287.5,
   5300,
   5306.25,
   5312.5,
   5315.625,
   5318.75,
   5321.875,
   5325,
   5328.125,
   5329.688,
   5331.25,
   5332.812,
   5334.375,
   5335.938,
   5337.5,
   5339.062,
   5340.625,
   5342.188,
   5343.75,
   5345.312,
   5346.875,
   5350,
   5356.25,
   5357.812,
   5359.375,
   5360.938,
   5362.5,
   5364.062,
   5365.625,
   5367.188,
   5368.75,
   5370.312,
   5371.875,
   5373.438,
   5375,
   5376.562,
   5378.125,
   5379.688,
   5381.25,
   5382.812,
   5384.375,
   5387.5,
   5390.625,
   5392.188,
   5393.75,
   5395.312,
   5396.875,
   5398.438,
   5400,
   5401.562,
   5403.125,
   5404.688,
   5406.25,
   5407.812,
   5409.375,
   5412.5,
   5415.625,
   5418.75,
   5421.875,
   5425,
   5431.25,
   5437.5,
   5450,
   5475,
   5500,
   5525,
   5550,
   5575,
   5600,
   5625,
   5650,
   5675,
   5700,
   5725,
   5750,
   5775,
   5800,
   5825,
   5850,
   5875,
   5900,
   5925,
   5950,
   5975,
   6000,
   6000,
   6025,
   6025};
   Double_t val_fy3[98] = {
   0,
   0.02026393,
   0.02026393,
   0.03907229,
   0.07567573,
   0.1472359,
   0.2877842,
   0.565125,
   1.114999,
   2.210515,
   3.119429,
   4.434409,
   5.35541,
   6.636534,
   7.513851,
   8.641518,
   10.12137,
   12.0847,
   14.69068,
   16.29019,
   18.11823,
   20.19757,
   22.54964,
   25.19355,
   28.14499,
   31.41501,
   35.0089,
   38.92498,
   43.15357,
   47.67614,
   52.46468,
   62.67872,
   84.02453,
   89.13179,
   93.98875,
   98.51424,
   102.5086,
   105.8238,
   108.3846,
   110.1318,
   111.0246,
   111.0419,
   110.1832,
   108.469,
   105.9392,
   102.6524,
   98.6831,
   94.11914,
   89.05834,
   83.60513,
   77.86692,
   65.95976,
   54.13202,
   48.46027,
   43.0408,
   37.92609,
   33.15578,
   28.76992,
   24.90843,
   21.54931,
   18.63017,
   16.09658,
   13.90081,
   12.00079,
   10.3593,
   7.723874,
   5.773512,
   4.335655,
   3.277129,
   2.496752,
   1.488166,
   0.9180263,
   0.3782132,
   0.07780421,
   0.01909366,
   0.005386251,
   0.001703199,
   0.0005924001,
   0.0002233625,
   9.025538e-05,
   3.872725e-05,
   1.751451e-05,
   8.297428e-06,
   4.096599e-06,
   2.09874e-06,
   1.111605e-06,
   6.067751e-07,
   3.404128e-07,
   1.958186e-07,
   1.152576e-07,
   6.928801e-08,
   4.247334e-08,
   2.651058e-08,
   1.682705e-08,
   1.08488e-08,
   1.08488e-08,
   0,
   1.08488e-08};
   graph = new TGraph(98,val_fx3,val_fy3);
   graph->SetName("total_final_Norm[B0_M]_Comp[sig_peak_pdf_final]");
   graph->SetTitle("Projection of Total Fitted Mass Spectrum");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_NormoBB0_McB_CompoBsig_peak_pdf_finalcB3 = new TH1F("Graph_total_final_NormoBB0_McB_CompoBsig_peak_pdf_finalcB3","Projection of Total Fitted Mass Spectrum",110,4966.8,6133.2);
   Graph_total_final_NormoBB0_McB_CompoBsig_peak_pdf_finalcB3->SetMinimum(0);
   Graph_total_final_NormoBB0_McB_CompoBsig_peak_pdf_finalcB3->SetMaximum(122.1461);
   Graph_total_final_NormoBB0_McB_CompoBsig_peak_pdf_finalcB3->SetDirectory(0);
   Graph_total_final_NormoBB0_McB_CompoBsig_peak_pdf_finalcB3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_NormoBB0_McB_CompoBsig_peak_pdf_finalcB3->SetLineColor(ci);
   Graph_total_final_NormoBB0_McB_CompoBsig_peak_pdf_finalcB3->GetXaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB0_McB_CompoBsig_peak_pdf_finalcB3->GetXaxis()->SetTitleOffset(0.95);
   Graph_total_final_NormoBB0_McB_CompoBsig_peak_pdf_finalcB3->GetXaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB0_McB_CompoBsig_peak_pdf_finalcB3->GetYaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB0_McB_CompoBsig_peak_pdf_finalcB3->GetYaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB0_McB_CompoBsig_peak_pdf_finalcB3->GetZaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB0_McB_CompoBsig_peak_pdf_finalcB3->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_NormoBB0_McB_CompoBsig_peak_pdf_finalcB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_NormoBB0_McB_CompoBsig_peak_pdf_finalcB3);
   
   graph->Draw("l");
   
   TH1D *frame_5e033a0__2 = new TH1D("frame_5e033a0__2","",36,5100,6000);
   frame_5e033a0__2->SetBinContent(1,118.6866);
   frame_5e033a0__2->SetMaximum(118.6866);
   frame_5e033a0__2->SetEntries(2);
   frame_5e033a0__2->SetDirectory(0);
   frame_5e033a0__2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_5e033a0__2->SetLineColor(ci);
   frame_5e033a0__2->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}) [MeV/#font[12]{c}^{2}]");
   frame_5e033a0__2->GetXaxis()->SetLabelFont(132);
   frame_5e033a0__2->GetXaxis()->SetTitleOffset(.95);
   frame_5e033a0__2->GetXaxis()->SetTitleFont(132);
   frame_5e033a0__2->GetXaxis()->SetLabelSize(0.09);
   frame_5e033a0__2->GetXaxis()->SetTitleSize(0.09);
   frame_5e033a0__2->GetYaxis()->SetTitle("Candidates / (25 MeV/#font[12]{c}^{2})");
   frame_5e033a0__2->GetYaxis()->SetLabelFont(132);
   frame_5e033a0__2->GetYaxis()->SetTitleFont(132);
   frame_5e033a0__2->GetZaxis()->SetLabelFont(132);
   frame_5e033a0__2->GetYaxis()->SetLabelSize(0.09);
   frame_5e033a0__2->GetYaxis()->SetTitleSize(0.09);
   frame_5e033a0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_5e033a0__2->GetZaxis()->SetTitleFont(132);
   frame_5e033a0__2->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.4703921,0.8066462,0.7065485,0.9074233,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();

   pt = new TPaveText(0.4703921,0.7170491,0.7065485,0.8004663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("9 fb^{#minus1}");
   pt->Draw();

   pt = new TPaveText(0.4703921,0.631452,0.7865485,0.7284663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("0.05 #leq BDT < 1.00");
   pt->Draw();

   TLegend *leg = new TLegend(0.4703921,0.33,0.7065485,0.65);
   leg->SetTextSize(0.060);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("h_data","Data","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_Norm[B0_M]","Total","L");

   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_Norm[B0_M]_Comp[sig_peak_pdf_final]","#it{B}^{0}_{#it{s}}#rightarrow #it{J/#psi}(#font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}})#it{#phi}(#font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}})","L");


   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_Norm[B0_M]_Comp[com_back_pdf_final]","Combinatorial","L");
   ci = TColor::GetColor("#000066");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c_data_d->Modified();
   c_data_d->cd();
   c_data_d->SetSelected(c_data_d);

   grae->Draw("p");

   //lhcbName->Draw();

   c_data_d->SaveAs("norm_mass_fit_paper.pdf");
  

}


==> figs/Fig4a.C <==
void bs24mu_mass_fit_B4_paper()
{
//=========Macro generated from canvas: Fit - bin0Bs24mu/Fit - bin0Bs24mu
//=========  (Thu Aug 26 14:13:23 2021) by ROOT version 6.22/00

   gROOT->ProcessLine(".x lhcbStyle.C");

   TCanvas *c_data_d = new TCanvas("c_data_d", "c_data_d",0,0,700,500);
   c_data_d->Range(4762.5,-0.4330629,6137.5,3.897566);
   c_data_d->SetFillColor(0);
   c_data_d->SetBorderMode(0);
   c_data_d->SetBorderSize(2);
   c_data_d->SetFrameBorderMode(0);
   c_data_d->SetFrameBorderMode(0);
   c_data_d->SetLeftMargin(0.20);
   c_data_d->SetRightMargin(0.06);
   c_data_d->SetBottomMargin(0.22);
   
   TH1D *frame_6a0cf20__1 = new TH1D("frame_6a0cf20__1","",22,4900,6000);
   frame_6a0cf20__1->SetBinContent(1,3.464503);
   frame_6a0cf20__1->SetMaximum(6.0);
   frame_6a0cf20__1->SetEntries(1);
   frame_6a0cf20__1->SetDirectory(0);
   frame_6a0cf20__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_6a0cf20__1->SetLineColor(ci);
   frame_6a0cf20__1->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}) [MeV/#font[12]{c}^{2}]");
   frame_6a0cf20__1->GetXaxis()->SetLabelFont(132);
   frame_6a0cf20__1->GetXaxis()->SetTitleOffset(1.15);
   frame_6a0cf20__1->GetXaxis()->SetTitleFont(132);
   frame_6a0cf20__1->GetXaxis()->SetLabelSize(0.09);
   frame_6a0cf20__1->GetXaxis()->SetTitleSize(0.09);
   frame_6a0cf20__1->GetYaxis()->SetTitle("Candidates / (50 MeV/#font[12]{c}^{2})");
   frame_6a0cf20__1->GetYaxis()->SetLabelFont(132);
   frame_6a0cf20__1->GetYaxis()->SetTitleFont(132);
   frame_6a0cf20__1->GetYaxis()->SetTitleOffset(1.05);
   frame_6a0cf20__1->GetYaxis()->SetLabelSize(0.09);
   frame_6a0cf20__1->GetYaxis()->SetTitleSize(0.085);
   frame_6a0cf20__1->GetZaxis()->SetLabelFont(132);
   frame_6a0cf20__1->GetZaxis()->SetTitleOffset(1.2);
   frame_6a0cf20__1->GetZaxis()->SetTitleFont(132);
   frame_6a0cf20__1->GetXaxis()->SetNdivisions(4);
   frame_6a0cf20__1->GetYaxis()->SetNdivisions(7);
   frame_6a0cf20__1->Draw("FUNC");
   
   Double_t h_fx[22] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825,
   5875,
   5925,
   5975};
   Double_t h_fy[22] = {
   1,
   0,
   1,
   0,
   0,
   0,
   0,
   1,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t h_flx[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_fly[22] = {
   0.8272462,
   0,
   0.8272462,
   0,
   0,
   0,
   0,
   0.8272462,
   0,
   0.8272462,
   0,
   0,
   0,
   0,
   0,
   0.8272462,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t h_fehx[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_fehy[22] = {
   2.299527,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(22,h_fx,h_fy,h_flx,h_fehx,h_fly,h_fehy);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B0_M");
   grae->SetFillStyle(1001);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001 = new TH1F("Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001","Histogram of data_plot__B0_M",100,4790,6110);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetMinimum(0);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetMaximum(3.629479);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetDirectory(0);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetLineColor(ci);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetXaxis()->SetLabelFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetXaxis()->SetTitleOffset(.95);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetXaxis()->SetTitleFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetYaxis()->SetLabelFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetYaxis()->SetTitleFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetZaxis()->SetLabelFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001);
   
   grae->Draw("p");
   
   Double_t val_fx1[99] = {
   4850,
   4850,
   4900,
   4925,
   4950,
   4975,
   5000,
   5025,
   5050,
   5075,
   5100,
   5125,
   5150,
   5175,
   5200,
   5225,
   5250,
   5262.5,
   5275,
   5287.5,
   5300,
   5306.25,
   5312.5,
   5315.625,
   5318.75,
   5321.875,
   5325,
   5328.125,
   5329.688,
   5331.25,
   5332.812,
   5334.375,
   5335.938,
   5337.5,
   5339.062,
   5340.625,
   5342.188,
   5343.75,
   5346.875,
   5350,
   5353.125,
   5356.25,
   5357.812,
   5359.375,
   5360.938,
   5362.5,
   5364.062,
   5365.625,
   5367.188,
   5368.75,
   5370.312,
   5371.875,
   5373.438,
   5375,
   5376.562,
   5378.125,
   5379.688,
   5381.25,
   5384.375,
   5387.5,
   5390.625,
   5392.188,
   5393.75,
   5395.312,
   5396.875,
   5398.438,
   5400,
   5401.562,
   5403.125,
   5404.688,
   5406.25,
   5407.812,
   5409.375,
   5410.938,
   5412.5,
   5414.062,
   5415.625,
   5418.75,
   5421.875,
   5425,
   5428.125,
   5431.25,
   5437.5,
   5450,
   5475,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6050,
   6050};
   Double_t val_fy1[99] = {
   0,
   0.5731221,
   0.5731221,
   0.5382128,
   0.5054776,
   0.4747891,
   0.4460294,
   0.4190905,
   0.3938743,
   0.3702938,
   0.3482752,
   0.3277613,
   0.3087182,
   0.291149,
   0.2751215,
   0.2608324,
   0.2487748,
   0.2439289,
   0.2402688,
   0.238426,
   0.2397302,
   0.242433,
   0.2474734,
   0.251299,
   0.2563713,
   0.2631417,
   0.2723038,
   0.2849783,
   0.2931852,
   0.3030909,
   0.3151994,
   0.3302301,
   0.3492437,
   0.3718618,
   0.3964669,
   0.422962,
   0.4511986,
   0.4809718,
   0.544025,
   0.6094243,
   0.6742368,
   0.737707,
   0.7704005,
   0.8053108,
   0.8431954,
   0.8831193,
   0.9215054,
   0.9523724,
   0.9692233,
   0.9678613,
   0.9515904,
   0.9313423,
   0.9078593,
   0.8813011,
   0.8519135,
   0.8200162,
   0.7859885,
   0.7502536,
   0.6754837,
   0.5993909,
   0.5254275,
   0.4901715,
   0.4564665,
   0.4245462,
   0.3945897,
   0.3667219,
   0.341016,
   0.317498,
   0.2961512,
   0.2769223,
   0.2597274,
   0.2444583,
   0.2309888,
   0.2191806,
   0.208888,
   0.1999632,
   0.1922602,
   0.1799605,
   0.1709556,
   0.1643724,
   0.1595136,
   0.1558485,
   0.1506667,
   0.1438886,
   0.1337925,
   0.1251553,
   0.1100419,
   0.09690456,
   0.08536203,
   0.0752001,
   0.06624936,
   0.05836442,
   0.05141808,
   0.04529852,
   0.0399073,
   0.03515773,
   0.03515773,
   0,
   0.03515773};
   TGraph *graph = new TGraph(99,val_fx1,val_fy1);
   graph->SetName("total_final_rare_3_Norm[B0_M]");
   graph->SetTitle("Projection of total_final_rare_3");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB2 = new TH1F("Graph_total_final_rare_3_NormoBB0_McB2","Projection of total_final_rare_3",100,4730,6170);
   Graph_total_final_rare_0_NormoBB0_McB2->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB2->SetMaximum(1.066146);
   Graph_total_final_rare_0_NormoBB0_McB2->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB2->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB2->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetXaxis()->SetTitleOffset(.95);
   Graph_total_final_rare_0_NormoBB0_McB2->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_rare_0_NormoBB0_McB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB2);
   
   graph->Draw("l");
   
   /*
   Double_t val_fx2[41] = {
   4826.667,
   4826.667,
   4900,
   4936.667,
   4973.333,
   5010,
   5046.667,
   5083.333,
   5120,
   5156.667,
   5193.333,
   5230,
   5266.667,
   5303.333,
   5321.667,
   5330.833,
   5335.417,
   5340,
   5358.333,
   5362.917,
   5365.208,
   5367.5,
   5372.083,
   5376.667,
   5395,
   5404.167,
   5413.333,
   5422.5,
   5431.667,
   5450,
   5486.667,
   5560,
   5633.333,
   5706.667,
   5780,
   5853.333,
   5926.667,
   6000,
   6000,
   6073.333,
   6073.333};
   Double_t val_fy2[41] = {
   0,
   3.893805,
   3.893805,
   3.636682,
   3.396569,
   3.172351,
   2.962989,
   2.767519,
   2.585053,
   2.414787,
   2.25602,
   2.108237,
   1.971426,
   1.848072,
   1.79735,
   1.782172,
   1.782988,
   1.793682,
   1.869565,
   1.895736,
   1.907291,
   1.909578,
   1.88158,
   1.840821,
   1.641812,
   1.564783,
   1.512366,
   1.476115,
   1.447485,
   1.397241,
   1.304389,
   1.137587,
   0.9922263,
   0.8654488,
   0.754871,
   0.6584218,
   0.5742958,
   0.5009186,
   0.5009186,
   0,
   0.5009186};
   graph = new TGraph(41,val_fx2,val_fy2);
   graph->SetName("total_final_rare_0_Norm[B0_M]_Comp[total_final_rare_0]");
   graph->SetTitle("Projection of total_final_rare_0");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2 = new TH1F("Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2","Projection of total_final_rare_0",100,4702,6198);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetMaximum(4.283186);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetXaxis()->SetTitleOffset(.95);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2);
   
   graph->Draw("l");*/
   
   Double_t val_fx3[98] = {
   4850,
   4850,
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5200,
   5225,
   5250,
   5262.5,
   5275,
   5287.5,
   5293.75,
   5300,
   5306.25,
   5312.5,
   5315.625,
   5318.75,
   5321.875,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5332.812,
   5334.375,
   5335.938,
   5337.5,
   5339.062,
   5340.625,
   5342.188,
   5343.75,
   5345.312,
   5346.875,
   5350,
   5353.125,
   5356.25,
   5357.812,
   5359.375,
   5360.938,
   5362.5,
   5364.062,
   5365.625,
   5367.188,
   5368.75,
   5370.312,
   5371.875,
   5373.438,
   5375,
   5376.562,
   5378.125,
   5379.688,
   5381.25,
   5384.375,
   5387.5,
   5389.062,
   5390.625,
   5392.188,
   5393.75,
   5395.312,
   5396.875,
   5398.438,
   5400,
   5401.562,
   5403.125,
   5404.688,
   5406.25,
   5407.812,
   5409.375,
   5410.938,
   5412.5,
   5414.062,
   5415.625,
   5417.188,
   5418.75,
   5421.875,
   5425,
   5428.125,
   5431.25,
   5437.5,
   5450,
   5475,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6050,
   6050};
   Double_t val_fy3[98] = {
   0,
   0.002021963,
   0.002021963,
   0.00234687,
   0.002778776,
   0.003377074,
   0.004252989,
   0.005639685,
   0.00811385,
   0.01021685,
   0.0135451,
   0.01603411,
   0.0194803,
   0.02452217,
   0.02800937,
   0.0324963,
   0.03845569,
   0.04670148,
   0.05211083,
   0.05875447,
   0.06708371,
   0.07779243,
   0.08436445,
   0.09200131,
   0.1009708,
   0.1116361,
   0.1245013,
   0.1402856,
   0.1600499,
   0.1834156,
   0.2087655,
   0.2360024,
   0.2649779,
   0.295487,
   0.3272678,
   0.3600034,
   0.4268543,
   0.493107,
   0.5580061,
   0.5914097,
   0.6270274,
   0.6656165,
   0.7062423,
   0.7453274,
   0.7768906,
   0.794435,
   0.7937638,
   0.7781809,
   0.7586181,
   0.7358178,
   0.7099394,
   0.6812291,
   0.6500064,
   0.6166505,
   0.5815849,
   0.5081454,
   0.4333727,
   0.3965846,
   0.3607189,
   0.3261138,
   0.2930571,
   0.2617827,
   0.2324694,
   0.2052423,
   0.1801746,
   0.1572922,
   0.1365786,
   0.1179803,
   0.1014135,
   0.08677006,
   0.0739238,
   0.06273624,
   0.05306192,
   0.04475302,
   0.03766332,
   0.03165142,
   0.02658321,
   0.01878816,
   0.01340536,
   0.009737473,
   0.007253772,
   0.004407111,
   0.002189667,
   0.0007927602,
   0.0003206835,
   6.450029e-05,
   1.606968e-05,
   4.715156e-06,
   1.574167e-06,
   5.834214e-07,
   2.357185e-07,
   1.023966e-07,
   4.731438e-08,
   2.305775e-08,
   1.176994e-08,
   1.176994e-08,
   0,
   1.176994e-08};
   graph = new TGraph(98,val_fx3,val_fy3);
   graph->SetName("total_final_rare_3_Norm[B0_M]_Comp[sig_peak_pdf_final_rare_3]");
   graph->SetTitle("Projection of total_final_rare_3");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3 = new TH1F("Graph_total_final_rare_3_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_3cB3","Projection of total_final_rare_3",100,4730,6170);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetMaximum(0.8738785);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetXaxis()->SetTitleOffset(.95);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3);
   
   graph->Draw("l");
   
   Double_t val_fx4[34] = {
   4850,
   4850,
   4900,
   4925,
   4950,
   4975,
   5000,
   5025,
   5050,
   5075,
   5100,
   5125,
   5150,
   5175,
   5200,
   5250,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6050,
   6050};
   Double_t val_fy4[34] = {
   0,
   0.5711001,
   0.5711001,
   0.5360392,
   0.5031307,
   0.4722426,
   0.4432507,
   0.4160387,
   0.3904972,
   0.3665239,
   0.3440222,
   0.3229021,
   0.3030785,
   0.2844719,
   0.2670076,
   0.2352297,
   0.2072339,
   0.18257,
   0.1608414,
   0.1416989,
   0.1248346,
   0.1099774,
   0.09688849,
   0.08535731,
   0.07519852,
   0.06624878,
   0.05836419,
   0.05141798,
   0.04529847,
   0.03990728,
   0.03515772,
   0.03515772,
   0,
   0.03515772};
   graph = new TGraph(34,val_fx4,val_fy4);
   graph->SetName("total_final_rare_3_Norm[B0_M]_Comp[com_back_pdf_final_rare_3]");
   graph->SetTitle("Projection of total_final_rare_3");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#000066");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4 = new TH1F("Graph_total_final_rare_3_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4","Projection of total_final_rare_0",100,4730,6170);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetMaximum(0.6282102);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetXaxis()->SetTitleOffset(0.95);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetZaxis()->SetTitleOffset(1.1);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4);
   
   graph->Draw("l");
   
   TH1D *frame_6a0cf20__2 = new TH1D("frame_6a0cf20__2","",22,4900,6000);
   frame_6a0cf20__2->SetBinContent(1,3.464503);
   frame_6a0cf20__2->SetMaximum(3.464503);
   frame_6a0cf20__2->SetEntries(1);
   frame_6a0cf20__2->SetDirectory(0);
   frame_6a0cf20__2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_6a0cf20__2->SetLineColor(ci);
   frame_6a0cf20__2->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}) [MeV/#font[12]{c}^{2}]");
   frame_6a0cf20__2->GetXaxis()->SetLabelFont(132);
   frame_6a0cf20__2->GetXaxis()->SetTitleOffset(.95);
   frame_6a0cf20__2->GetXaxis()->SetTitleFont(132);
   frame_6a0cf20__2->GetXaxis()->SetLabelSize(0.09);
   frame_6a0cf20__2->GetXaxis()->SetTitleSize(0.09);
   frame_6a0cf20__2->GetYaxis()->SetTitle("Candidates / (50 MeV/#font[12]{c}^{2})");
   frame_6a0cf20__2->GetYaxis()->SetLabelFont(132);
   frame_6a0cf20__2->GetYaxis()->SetTitleFont(132);
   frame_6a0cf20__2->GetZaxis()->SetLabelFont(132);
   frame_6a0cf20__2->GetYaxis()->SetLabelSize(0.09);
   frame_6a0cf20__2->GetYaxis()->SetTitleSize(0.09);
   frame_6a0cf20__2->GetZaxis()->SetTitleOffset(1.2);
   frame_6a0cf20__2->GetZaxis()->SetTitleFont(132);
   frame_6a0cf20__2->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.2103921,0.8466462,0.5065485,0.9274233,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();

   pt = new TPaveText(0.2103921,0.7570491,0.5065485,0.8404663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("9 fb^{#minus1}");
   pt->Draw();

   pt = new TPaveText(0.2103921,0.671452,0.5265485,0.7684663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("0.60 #leq BDT < 1.00");
   pt->Draw();

   TLegend *leg = new TLegend(0.5203921,0.701452,0.885485,0.92742);
   leg->SetTextSize(0.062);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("h_data","Data","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_rare_3_Norm[B0_M]","Total","L");

   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_rare_3_Norm[B0_M]_Comp[sig_peak_pdf_final_rare_3]","#it{B}^{0}_{#it{s}}#rightarrow #font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}}#font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}}","L");


   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_rare_3_Norm[B0_M]_Comp[com_back_pdf_final_rare_3]","Combinatorial","L");
   ci = TColor::GetColor("#000066");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c_data_d->Modified();
   c_data_d->cd();
   c_data_d->SetSelected(c_data_d);

   grae->Draw("p");

   c_data_d->SaveAs("bs24mu_mass_fit_B4_paper.pdf");
}


==> figs/Fig4b.C <==
void bd24mu_mass_fit_B4_paper()
{
//=========Macro generated from canvas: Fit - bin0Bs24mu/Fit - bin0Bs24mu
//=========  (Thu Aug 26 14:13:23 2021) by ROOT version 6.22/00

   gROOT->ProcessLine(".x lhcbStyle.C");

   TCanvas *c_data_d = new TCanvas("c_data_d", "c_data_d",0,0,700,500);
   c_data_d->Range(4762.5,-0.4330629,6137.5,3.897566);
   c_data_d->SetFillColor(0);
   c_data_d->SetBorderMode(0);
   c_data_d->SetBorderSize(2);
   c_data_d->SetFrameBorderMode(0);
   c_data_d->SetFrameBorderMode(0);
   c_data_d->SetLeftMargin(0.20);
   c_data_d->SetRightMargin(0.06);
   c_data_d->SetBottomMargin(0.22);
   
   TH1D *frame_6a0cf20__1 = new TH1D("frame_6a0cf20__1","",22,4900,6000);
   frame_6a0cf20__1->SetBinContent(1,3.464503);
   frame_6a0cf20__1->SetMaximum(6.0);
   frame_6a0cf20__1->SetEntries(1);
   frame_6a0cf20__1->SetDirectory(0);
   frame_6a0cf20__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_6a0cf20__1->SetLineColor(ci);
   frame_6a0cf20__1->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}) [MeV/#font[12]{c}^{2}]");
   frame_6a0cf20__1->GetXaxis()->SetLabelFont(132);
   frame_6a0cf20__1->GetXaxis()->SetTitleOffset(1.15);
   frame_6a0cf20__1->GetXaxis()->SetTitleFont(132);
   frame_6a0cf20__1->GetXaxis()->SetLabelSize(0.09);
   frame_6a0cf20__1->GetXaxis()->SetTitleSize(0.09);
   frame_6a0cf20__1->GetYaxis()->SetTitle("Candidates / (50 MeV/#font[12]{c}^{2})");
   frame_6a0cf20__1->GetYaxis()->SetLabelFont(132);
   frame_6a0cf20__1->GetYaxis()->SetTitleFont(132);
   frame_6a0cf20__1->GetYaxis()->SetTitleOffset(1.05);
   frame_6a0cf20__1->GetYaxis()->SetLabelSize(0.09);
   frame_6a0cf20__1->GetYaxis()->SetTitleSize(0.085);
   frame_6a0cf20__1->GetZaxis()->SetLabelFont(132);
   frame_6a0cf20__1->GetZaxis()->SetTitleOffset(1.2);
   frame_6a0cf20__1->GetZaxis()->SetTitleFont(132);
   frame_6a0cf20__1->GetXaxis()->SetNdivisions(4);
   frame_6a0cf20__1->GetYaxis()->SetNdivisions(7);
   frame_6a0cf20__1->Draw("FUNC");
   
   Double_t h_fx[22] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825,
   5875,
   5925,
   5975};
   Double_t h_fy[22] = {
   1,
   0,
   1,
   0,
   0,
   0,
   0,
   1,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t h_flx[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_fly[22] = {
   0.8272462,
   0,
   0.8272462,
   0,
   0,
   0,
   0,
   0.8272462,
   0,
   0.8272462,
   0,
   0,
   0,
   0,
   0,
   0.8272462,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t h_fehx[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_fehy[22] = {
   2.299527,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(22,h_fx,h_fy,h_flx,h_fehx,h_fly,h_fehy);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B0_M");
   grae->SetFillStyle(1001);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001 = new TH1F("Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001","Histogram of data_plot__B0_M",100,4790,6110);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetMinimum(0);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetMaximum(3.629479);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetDirectory(0);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetLineColor(ci);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetXaxis()->SetLabelFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetXaxis()->SetTitleOffset(.95);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetXaxis()->SetTitleFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetYaxis()->SetLabelFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetYaxis()->SetTitleFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetZaxis()->SetLabelFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001);
   
   grae->Draw("p");
   
   Double_t val_fx1[33] = {
   4850,
   4850,
   4900,
   4925,
   4950,
   4975,
   5000,
   5025,
   5050,
   5075,
   5100,
   5125,
   5150,
   5200,
   5250,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6050,
   6050};
   Double_t val_fy1[33] = {
  0,
   0.6059337,
   0.6059337,
   0.5733532,
   0.5425245,
   0.5133534,
   0.4857508,
   0.4596324,
   0.4349184,
   0.4115332,
   0.3894054,
   0.3684675,
   0.3486553,
   0.3121696,
   0.2795032,
   0.2502562,
   0.2240645,
   0.2006168,
   0.1796228,
   0.1608258,
   0.1439958,
   0.1289271,
   0.1154352,
   0.1033553,
   0.09253942,
   0.08285543,
   0.07418485,
   0.06642161,
   0.05947078,
   0.05324733,
   0.05324733,
   0,
   0.05324733};
   TGraph *graph = new TGraph(33,val_fx1,val_fy1);
   graph->SetName("total_final_rare_3_Norm[B0_M]");
   graph->SetTitle("Projection of total_final_rare_3");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB2 = new TH1F("Graph_total_final_rare_3_NormoBB0_McB2","Projection of total_final_rare_3",100,4730,6170);
   Graph_total_final_rare_0_NormoBB0_McB2->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB2->SetMaximum(0.6665271);
   Graph_total_final_rare_0_NormoBB0_McB2->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB2->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB2->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetXaxis()->SetTitleOffset(.95);
   Graph_total_final_rare_0_NormoBB0_McB2->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_rare_0_NormoBB0_McB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB2);
   
   graph->Draw("l");
   
   /*
   Double_t val_fx2[41] = {
   4826.667,
   4826.667,
   4900,
   4936.667,
   4973.333,
   5010,
   5046.667,
   5083.333,
   5120,
   5156.667,
   5193.333,
   5230,
   5266.667,
   5303.333,
   5321.667,
   5330.833,
   5335.417,
   5340,
   5358.333,
   5362.917,
   5365.208,
   5367.5,
   5372.083,
   5376.667,
   5395,
   5404.167,
   5413.333,
   5422.5,
   5431.667,
   5450,
   5486.667,
   5560,
   5633.333,
   5706.667,
   5780,
   5853.333,
   5926.667,
   6000,
   6000,
   6073.333,
   6073.333};
   Double_t val_fy2[41] = {
   0,
   3.893805,
   3.893805,
   3.636682,
   3.396569,
   3.172351,
   2.962989,
   2.767519,
   2.585053,
   2.414787,
   2.25602,
   2.108237,
   1.971426,
   1.848072,
   1.79735,
   1.782172,
   1.782988,
   1.793682,
   1.869565,
   1.895736,
   1.907291,
   1.909578,
   1.88158,
   1.840821,
   1.641812,
   1.564783,
   1.512366,
   1.476115,
   1.447485,
   1.397241,
   1.304389,
   1.137587,
   0.9922263,
   0.8654488,
   0.754871,
   0.6584218,
   0.5742958,
   0.5009186,
   0.5009186,
   0,
   0.5009186};
   graph = new TGraph(41,val_fx2,val_fy2);
   graph->SetName("total_final_rare_0_Norm[B0_M]_Comp[total_final_rare_0]");
   graph->SetTitle("Projection of total_final_rare_0");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2 = new TH1F("Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2","Projection of total_final_rare_0",100,4702,6198);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetMaximum(4.283186);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetXaxis()->SetTitleOffset(.95);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2);
   
   graph->Draw("l");*/
   
   Double_t val_fx3[99] = {
   4850,
   4850,
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5175,
   5187.5,
   5200,
   5206.25,
   5212.5,
   5218.75,
   5225,
   5228.125,
   5231.25,
   5234.375,
   5237.5,
   5239.062,
   5240.625,
   5242.188,
   5243.75,
   5245.312,
   5246.875,
   5248.438,
   5250,
   5251.562,
   5253.125,
   5254.688,
   5256.25,
   5257.812,
   5259.375,
   5262.5,
   5265.625,
   5267.188,
   5268.75,
   5270.312,
   5271.875,
   5273.438,
   5275,
   5276.562,
   5278.125,
   5279.688,
   5281.25,
   5282.812,
   5284.375,
   5285.938,
   5287.5,
   5289.062,
   5290.625,
   5292.188,
   5293.75,
   5295.312,
   5296.875,
   5300,
   5301.562,
   5303.125,
   5304.688,
   5306.25,
   5307.812,
   5309.375,
   5310.938,
   5312.5,
   5314.062,
   5315.625,
   5317.188,
   5318.75,
   5320.312,
   5321.875,
   5323.438,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5334.375,
   5337.5,
   5340.625,
   5343.75,
   5350,
   5362.5,
   5375,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6050,
   6050};
   Double_t val_fy3[99] = {
   0,
   2.137805e-08,
   2.137805e-08,
   2.568952e-08,
   3.187693e-08,
   4.140439e-08,
   5.770279e-08,
   9.093243e-08,
   1.24064e-07,
   1.500975e-07,
   1.880091e-07,
   2.141292e-07,
   2.476346e-07,
   2.919817e-07,
   3.531001e-07,
   3.930635e-07,
   4.420223e-07,
   5.032325e-07,
   5.816861e-07,
   6.297136e-07,
   6.854194e-07,
   7.507159e-07,
   8.281907e-07,
   9.214279e-07,
   1.03553e-06,
   1.178e-06,
   1.357308e-06,
   1.558742e-06,
   1.777173e-06,
   2.011617e-06,
   2.260586e-06,
   2.522068e-06,
   2.793527e-06,
   3.353757e-06,
   3.91263e-06,
   4.183046e-06,
   4.446135e-06,
   4.706343e-06,
   4.974247e-06,
   5.263413e-06,
   5.579705e-06,
   5.905907e-06,
   6.193606e-06,
   6.375824e-06,
   6.399676e-06,
   6.294322e-06,
   6.153276e-06,
   5.980819e-06,
   5.778772e-06,
   5.54969e-06,
   5.296751e-06,
   5.023636e-06,
   4.734386e-06,
   4.433263e-06,
   4.124606e-06,
   3.501655e-06,
   3.195287e-06,
   2.897043e-06,
   2.609928e-06,
   2.336461e-06,
   2.078653e-06,
   1.837999e-06,
   1.615499e-06,
   1.411681e-06,
   1.226653e-06,
   1.060144e-06,
   9.115709e-07,
   7.800913e-07,
   6.64667e-07,
   5.6412e-07,
   4.771852e-07,
   4.025572e-07,
   3.389306e-07,
   2.850333e-07,
   2.396522e-07,
   2.016527e-07,
   1.437241e-07,
   1.041011e-07,
   7.722615e-08,
   5.898265e-08,
   3.764186e-08,
   1.955873e-08,
   1.140629e-08,
   4.165236e-09,
   6.536037e-10,
   1.227847e-10,
   2.67471e-11,
   6.595444e-12,
   1.80694e-12,
   5.419697e-13,
   1.758707e-13,
   6.11508e-14,
   2.260127e-14,
   8.820351e-15,
   3.614205e-15,
   1.547487e-15,
   1.547487e-15,
   0,
   1.547487e-15};
   graph = new TGraph(99,val_fx3,val_fy3);
   graph->SetName("total_final_rare_3_Norm[B0_M]_Comp[sig_peak_pdf_final_rare_3]");
   graph->SetTitle("Projection of total_final_rare_3");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3 = new TH1F("Graph_total_final_rare_3_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_3cB3","Projection of total_final_rare_3",100,4730,6170);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetMaximum(7.039643e-06);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetXaxis()->SetTitleOffset(.95);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3);
   
   graph->Draw("l");
   
   Double_t val_fx4[33] = {
   4850,
   4850,
   4900,
   4925,
   4950,
   4975,
   5000,
   5025,
   5050,
   5075,
   5100,
   5125,
   5150,
   5200,
   5250,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6050,
   6050};
   Double_t val_fy4[33] = {
   0,
   0.6059337,
   0.6059337,
   0.5733531,
   0.5425244,
   0.5133534,
   0.4857508,
   0.4596324,
   0.4349184,
   0.4115332,
   0.3894054,
   0.3684674,
   0.3486552,
   0.3121694,
   0.2795018,
   0.2502527,
   0.2240645,
   0.2006168,
   0.1796228,
   0.1608258,
   0.1439958,
   0.1289271,
   0.1154352,
   0.1033553,
   0.09253942,
   0.08285543,
   0.07418485,
   0.06642161,
   0.05947078,
   0.05324733,
   0.05324733,
   0,
   0.05324733};
   graph = new TGraph(33,val_fx4,val_fy4);
   graph->SetName("total_final_rare_3_Norm[B0_M]_Comp[com_back_pdf_final_rare_3]");
   graph->SetTitle("Projection of total_final_rare_3");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#000066");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4 = new TH1F("Graph_total_final_rare_3_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4","Projection of total_final_rare_0",100,4730,6170);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetMaximum(0.666527);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetXaxis()->SetTitleOffset(0.95);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetZaxis()->SetTitleOffset(1.1);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4);
   
   graph->Draw("l");
   
   TH1D *frame_6a0cf20__2 = new TH1D("frame_6a0cf20__2","",22,4900,6000);
   frame_6a0cf20__2->SetBinContent(1,3.464503);
   frame_6a0cf20__2->SetMaximum(3.464503);
   frame_6a0cf20__2->SetEntries(1);
   frame_6a0cf20__2->SetDirectory(0);
   frame_6a0cf20__2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_6a0cf20__2->SetLineColor(ci);
   frame_6a0cf20__2->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}) [MeV/#font[12]{c}^{2}]");
   frame_6a0cf20__2->GetXaxis()->SetLabelFont(132);
   frame_6a0cf20__2->GetXaxis()->SetTitleOffset(.95);
   frame_6a0cf20__2->GetXaxis()->SetTitleFont(132);
   frame_6a0cf20__2->GetXaxis()->SetLabelSize(0.09);
   frame_6a0cf20__2->GetXaxis()->SetTitleSize(0.09);
   frame_6a0cf20__2->GetYaxis()->SetTitle("Candidates / (50 MeV/#font[12]{c}^{2})");
   frame_6a0cf20__2->GetYaxis()->SetLabelFont(132);
   frame_6a0cf20__2->GetYaxis()->SetTitleFont(132);
   frame_6a0cf20__2->GetZaxis()->SetLabelFont(132);
   frame_6a0cf20__2->GetYaxis()->SetLabelSize(0.09);
   frame_6a0cf20__2->GetYaxis()->SetTitleSize(0.09);
   frame_6a0cf20__2->GetZaxis()->SetTitleOffset(1.2);
   frame_6a0cf20__2->GetZaxis()->SetTitleFont(132);
   frame_6a0cf20__2->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.2103921,0.8466462,0.5065485,0.9274233,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();

   pt = new TPaveText(0.2103921,0.7570491,0.5065485,0.8404663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("9 fb^{#minus1}");
   pt->Draw();

   pt = new TPaveText(0.2103921,0.671452,0.5265485,0.7684663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("0.60 #leq BDT < 1.00");
   pt->Draw();

   TLegend *leg = new TLegend(0.5203921,0.701452,0.885485,0.92742);
   leg->SetTextSize(0.062);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("h_data","Data","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_rare_3_Norm[B0_M]","Total","L");

   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_rare_3_Norm[B0_M]_Comp[sig_peak_pdf_final_rare_3]","#it{B}^{0}#rightarrow #font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}}#font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}}","L");


   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_rare_3_Norm[B0_M]_Comp[com_back_pdf_final_rare_3]","Combinatorial","L");
   ci = TColor::GetColor("#000066");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c_data_d->Modified();
   c_data_d->cd();
   c_data_d->SetSelected(c_data_d);

   grae->Draw("p");

   c_data_d->SaveAs("bd24mu_mass_fit_B4_paper.pdf");
}


==> figs/Fig5a.C <==
void bs2aa_mass_fit_paper()
{
//=========Macro generated from canvas: Fit_Bs2aa/Fit_Bs2aa
//=========  (Thu Aug 26 15:31:24 2021) by ROOT version 6.22/00

   gROOT->ProcessLine(".x lhcbStyle.C");

   TCanvas *c_data_d = new TCanvas("c_data_d", "c_data_d",0,0,700,500);
   c_data_d->Range(4762.5,-0.6087191,6137.5,5.478472);
   c_data_d->SetFillColor(0);
   c_data_d->SetBorderMode(0);
   c_data_d->SetBorderSize(2);
   c_data_d->SetFrameBorderMode(0);
   c_data_d->SetFrameBorderMode(0);
   c_data_d->SetLeftMargin(0.20);
   c_data_d->SetRightMargin(0.06);
   c_data_d->SetBottomMargin(0.22);
   
   TH1D *frame_50a5000__1 = new TH1D("frame_50a5000__1","Rare Mode",22,4900,6000);
   frame_50a5000__1->SetBinContent(1,4.869753);
   frame_50a5000__1->SetMaximum(8.0);
   frame_50a5000__1->SetEntries(1);
   frame_50a5000__1->SetDirectory(0);
   frame_50a5000__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_50a5000__1->SetLineColor(ci);
   frame_50a5000__1->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}) [MeV/#font[12]{c}^{2}]");
   frame_50a5000__1->GetXaxis()->SetLabelFont(132);
   frame_50a5000__1->GetXaxis()->SetTitleOffset(1.15);
   frame_50a5000__1->GetXaxis()->SetTitleFont(132);
   frame_50a5000__1->GetXaxis()->SetLabelSize(0.09);
   frame_50a5000__1->GetXaxis()->SetTitleSize(0.09);
   frame_50a5000__1->GetYaxis()->SetTitle("Candidates / (50 MeV/#font[12]{c}^{2})");
   frame_50a5000__1->GetYaxis()->SetLabelFont(132);
   frame_50a5000__1->GetYaxis()->SetTitleFont(132);
   frame_50a5000__1->GetYaxis()->SetTitleOffset(1.05);
   frame_50a5000__1->GetYaxis()->SetLabelSize(0.09);
   frame_50a5000__1->GetYaxis()->SetTitleSize(0.085);
   frame_50a5000__1->GetZaxis()->SetLabelFont(132);
   frame_50a5000__1->GetZaxis()->SetTitleOffset(1.2);
   frame_50a5000__1->GetZaxis()->SetTitleFont(132);
   frame_50a5000__1->GetXaxis()->SetNdivisions(5);
   frame_50a5000__1->GetYaxis()->SetNdivisions(7);
   frame_50a5000__1->Draw("FUNC");
   
   Double_t h_fx[22] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825,
   5875,
   5925,
   5975};
   Double_t h_fy[22] = {
   0,
   0,
   2,
   0,
   0,
   1,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   1};
   Double_t h_flx[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_fly[22] = {
   0,
   0,
   1.291815,
   0,
   0,
   0.8272462,
   0,
   0,
   0.8272462,
   0,
   0,
   0,
   0,
   0,
   0,
   0.8272462,
   0,
   0,
   0,
   0,
   0,
   0.8272462};
   Double_t h_fehx[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_fehy[22] = {
   1.147874,
   1.147874,
   2.63786,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(22,h_fx,h_fy,h_flx,h_fehx,h_fly,h_fehy);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B0_M");
   grae->SetFillStyle(1001);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data3001 = new TH1F("Graph_h_data3001","Histogram of data_plot__B0_M",100,4790,6110);
   Graph_h_data3001->SetMinimum(0);
   Graph_h_data3001->SetMaximum(5.101646);
   Graph_h_data3001->SetDirectory(0);
   Graph_h_data3001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_data3001->SetLineColor(ci);
   Graph_h_data3001->GetXaxis()->SetLabelFont(132);
   Graph_h_data3001->GetXaxis()->SetTitleOffset(.95);
   Graph_h_data3001->GetXaxis()->SetTitleFont(132);
   Graph_h_data3001->GetYaxis()->SetLabelFont(132);
   Graph_h_data3001->GetYaxis()->SetTitleFont(132);
   Graph_h_data3001->GetZaxis()->SetLabelFont(132);
   Graph_h_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3001);
   
   grae->Draw("p");
   
   Double_t val_fx1[28] = {
   4850,
   4850,
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5200,
   5250,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6050,
   6050};
   Double_t val_fy1[28] = {
   0,
   0.4263463,
   0.4263463,
   0.4079265,
   0.3903025,
   0.3734399,
   0.3573058,
   0.3418688,
   0.3270988,
   0.3129669,
   0.2994458,
   0.286522,
   0.2741357,
   0.2622865,
   0.2509547,
   0.2401124,
   0.2297387,
   0.219813,
   0.2103163,
   0.2012298,
   0.1925359,
   0.1842176,
   0.1762587,
   0.1686436,
   0.1613575,
   0.1613575,
   0,
   0.1613575};
   TGraph *graph = new TGraph(28,val_fx1,val_fy1);
   graph->SetName("total_final_Norm[B0_M]");
   graph->SetTitle("Projection of mass_model");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#0066cc");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_mass_model_NormoBB0_McB1 = new TH1F("Graph_mass_model_NormoBB0_McB1","Projection of mass_model",100,4730,6170);
   Graph_mass_model_NormoBB0_McB1->SetMinimum(0);
   Graph_mass_model_NormoBB0_McB1->SetMaximum(0.4689809);
   Graph_mass_model_NormoBB0_McB1->SetDirectory(0);
   Graph_mass_model_NormoBB0_McB1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_mass_model_NormoBB0_McB1->SetLineColor(ci);
   Graph_mass_model_NormoBB0_McB1->GetXaxis()->SetLabelFont(132);
   Graph_mass_model_NormoBB0_McB1->GetXaxis()->SetTitleOffset(.95);
   Graph_mass_model_NormoBB0_McB1->GetXaxis()->SetTitleFont(132);
   Graph_mass_model_NormoBB0_McB1->GetYaxis()->SetLabelFont(132);
   Graph_mass_model_NormoBB0_McB1->GetYaxis()->SetTitleFont(132);
   Graph_mass_model_NormoBB0_McB1->GetZaxis()->SetLabelFont(132);
   Graph_mass_model_NormoBB0_McB1->GetZaxis()->SetTitleOffset(1.2);
   Graph_mass_model_NormoBB0_McB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_mass_model_NormoBB0_McB1);
   
   graph->Draw("l");
   
   Double_t val_fx2[100] = {
   4850,
   4850,
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5200,
   5250,
   5275,
   5287.5,
   5293.75,
   5300,
   5306.25,
   5309.375,
   5312.5,
   5315.625,
   5318.75,
   5321.875,
   5323.438,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5332.812,
   5334.375,
   5335.938,
   5337.5,
   5339.062,
   5340.625,
   5342.188,
   5343.75,
   5345.312,
   5346.875,
   5348.438,
   5350,
   5353.125,
   5354.688,
   5356.25,
   5357.812,
   5359.375,
   5360.938,
   5362.5,
   5364.062,
   5365.625,
   5367.188,
   5368.75,
   5370.312,
   5371.875,
   5373.438,
   5375,
   5376.562,
   5378.125,
   5379.688,
   5381.25,
   5382.812,
   5384.375,
   5387.5,
   5389.062,
   5390.625,
   5392.188,
   5393.75,
   5395.312,
   5396.875,
   5398.438,
   5400,
   5401.562,
   5403.125,
   5404.688,
   5406.25,
   5407.812,
   5409.375,
   5410.938,
   5412.5,
   5414.062,
   5415.625,
   5418.75,
   5421.875,
   5425,
   5428.125,
   5431.25,
   5437.5,
   5450,
   5475,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6050,
   6050};
   Double_t val_fy2[100] = {
   0,
   3.227583e-10,
   3.227583e-10,
   5.110833e-10,
   8.545904e-10,
   1.531245e-09,
   3.00398e-09,
   6.671826e-09,
   1.774688e-08,
   6.286484e-08,
   1.40796e-07,
   2.277113e-07,
   3.002927e-07,
   4.111341e-07,
   5.901554e-07,
   7.206213e-07,
   8.904457e-07,
   1.111669e-06,
   1.399063e-06,
   1.770315e-06,
   1.993738e-06,
   2.24613e-06,
   2.530567e-06,
   2.850333e-06,
   3.208937e-06,
   3.610138e-06,
   4.057994e-06,
   4.556922e-06,
   5.111798e-06,
   5.72809e-06,
   6.412047e-06,
   7.170953e-06,
   8.013475e-06,
   8.950123e-06,
   9.993858e-06,
   1.11609e-05,
   1.243603e-05,
   1.375881e-05,
   1.647348e-05,
   1.782324e-05,
   1.913641e-05,
   2.038765e-05,
   2.155125e-05,
   2.2602e-05,
   2.351608e-05,
   2.427204e-05,
   2.48516e-05,
   2.524046e-05,
   2.542886e-05,
   2.541205e-05,
   2.519045e-05,
   2.476966e-05,
   2.41602e-05,
   2.337707e-05,
   2.243913e-05,
   2.136828e-05,
   2.018862e-05,
   1.892551e-05,
   1.760466e-05,
   1.488916e-05,
   1.354028e-05,
   1.222404e-05,
   1.0957e-05,
   9.752686e-06,
   8.621504e-06,
   7.570831e-06,
   6.605198e-06,
   5.726562e-06,
   4.934642e-06,
   4.227281e-06,
   3.601598e-06,
   3.060308e-06,
   2.596745e-06,
   2.201757e-06,
   1.866703e-06,
   1.583562e-06,
   1.345012e-06,
   1.144474e-06,
   8.348281e-07,
   6.164759e-07,
   4.614427e-07,
   3.499786e-07,
   2.685392e-07,
   1.622921e-07,
   6.260565e-08,
   1.004541e-08,
   1.717394e-09,
   5.956194e-11,
   2.53562e-12,
   1.294141e-13,
   7.764188e-15,
   5.385025e-16,
   4.256786e-17,
   3.788517e-18,
   3.75623e-19,
   4.110764e-20,
   4.925665e-21,
   4.925665e-21,
   0,
   4.925665e-21};
   graph = new TGraph(100,val_fx2,val_fy2);
   graph->SetName("total_final_Norm[B0_M]_Comp[sig_peak_pdf_final]");
   graph->SetTitle("Projection of mass_model");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_mass_model_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_1cB2 = new TH1F("Graph_mass_model_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_1cB2","Projection of mass_model",100,4730,6170);
   Graph_mass_model_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_1cB2->SetMinimum(0);
   Graph_mass_model_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_1cB2->SetMaximum(2.797175e-05);
   Graph_mass_model_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_1cB2->SetDirectory(0);
   Graph_mass_model_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_1cB2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_mass_model_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_1cB2->SetLineColor(ci);
   Graph_mass_model_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_1cB2->GetXaxis()->SetLabelFont(132);
   Graph_mass_model_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_1cB2->GetXaxis()->SetTitleOffset(.95);
   Graph_mass_model_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_1cB2->GetXaxis()->SetTitleFont(132);
   Graph_mass_model_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_1cB2->GetYaxis()->SetLabelFont(132);
   Graph_mass_model_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_1cB2->GetYaxis()->SetTitleFont(132);
   Graph_mass_model_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_1cB2->GetZaxis()->SetLabelFont(132);
   Graph_mass_model_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_1cB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_mass_model_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_1cB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_mass_model_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_1cB2);
   
   graph->Draw("l");
   
   Double_t val_fx3[28] = {
   4850,
   4850,
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5200,
   5250,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6050,
   6050};
   Double_t val_fy3[28] = {
   0,
   0.4263463,
   0.4263463,
   0.4079265,
   0.3903025,
   0.3734399,
   0.3573058,
   0.3418688,
   0.3270988,
   0.3129668,
   0.2994454,
   0.2865082,
   0.2741299,
   0.2622865,
   0.2509547,
   0.2401124,
   0.2297387,
   0.219813,
   0.2103163,
   0.2012298,
   0.1925359,
   0.1842176,
   0.1762587,
   0.1686436,
   0.1613575,
   0.1613575,
   0,
   0.1613575};
   graph = new TGraph(28,val_fx3, val_fy3);
   graph->SetName("total_final_Norm[B0_M]_Comp[com_back_pdf_final]");
   graph->SetTitle("Projection of mass_model");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#000066");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_mass_model_NormoBB0_McB_CompoBcom_back_pdf_final_rare_1cB3 = new TH1F("Graph_mass_model_NormoBB0_McB_CompoBcom_back_pdf_final_rare_1cB3","Projection of mass_model",100,4730,6170);
   Graph_mass_model_NormoBB0_McB_CompoBcom_back_pdf_final_rare_1cB3->SetMinimum(0);
   Graph_mass_model_NormoBB0_McB_CompoBcom_back_pdf_final_rare_1cB3->SetMaximum(0.4689809);
   Graph_mass_model_NormoBB0_McB_CompoBcom_back_pdf_final_rare_1cB3->SetDirectory(0);
   Graph_mass_model_NormoBB0_McB_CompoBcom_back_pdf_final_rare_1cB3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_mass_model_NormoBB0_McB_CompoBcom_back_pdf_final_rare_1cB3->SetLineColor(ci);
   Graph_mass_model_NormoBB0_McB_CompoBcom_back_pdf_final_rare_1cB3->GetXaxis()->SetLabelFont(132);
   Graph_mass_model_NormoBB0_McB_CompoBcom_back_pdf_final_rare_1cB3->GetXaxis()->SetTitleOffset(.95);
   Graph_mass_model_NormoBB0_McB_CompoBcom_back_pdf_final_rare_1cB3->GetXaxis()->SetTitleFont(132);
   Graph_mass_model_NormoBB0_McB_CompoBcom_back_pdf_final_rare_1cB3->GetYaxis()->SetLabelFont(132);
   Graph_mass_model_NormoBB0_McB_CompoBcom_back_pdf_final_rare_1cB3->GetYaxis()->SetTitleFont(132);
   Graph_mass_model_NormoBB0_McB_CompoBcom_back_pdf_final_rare_1cB3->GetZaxis()->SetLabelFont(132);
   Graph_mass_model_NormoBB0_McB_CompoBcom_back_pdf_final_rare_1cB3->GetZaxis()->SetTitleOffset(1.2);
   Graph_mass_model_NormoBB0_McB_CompoBcom_back_pdf_final_rare_1cB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_mass_model_NormoBB0_McB_CompoBcom_back_pdf_final_rare_1cB3);
   
   graph->Draw("l");
   
   TH1D *frame_50a5000__2 = new TH1D("frame_50a5000__2","Rare Mode",22,4900,6000);
   frame_50a5000__2->SetBinContent(1,4.869753);
   frame_50a5000__2->SetMaximum(4.869753);
   frame_50a5000__2->SetEntries(1);
   frame_50a5000__2->SetDirectory(0);
   frame_50a5000__2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_50a5000__2->SetLineColor(ci);
   frame_50a5000__2->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}) [MeV/#font[12]{c}^{2}]");
   frame_50a5000__2->GetXaxis()->SetLabelFont(132);
   frame_50a5000__2->GetXaxis()->SetTitleOffset(.95);
   frame_50a5000__2->GetXaxis()->SetTitleFont(132);
   frame_50a5000__2->GetXaxis()->SetLabelSize(0.09);
   frame_50a5000__2->GetXaxis()->SetTitleSize(0.09);
   frame_50a5000__2->GetYaxis()->SetTitle("Candidates / (50 MeV/#font[12]{c}^{2})");
   frame_50a5000__2->GetYaxis()->SetLabelFont(132);
   frame_50a5000__2->GetYaxis()->SetTitleFont(132);
   frame_50a5000__2->GetZaxis()->SetLabelFont(132);
   frame_50a5000__2->GetYaxis()->SetLabelSize(0.09);
   frame_50a5000__2->GetYaxis()->SetTitleSize(0.09);
   frame_50a5000__2->GetZaxis()->SetTitleOffset(1.2);
   frame_50a5000__2->GetZaxis()->SetTitleFont(132);
   frame_50a5000__2->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.2103921,0.8466462,0.5065485,0.9274233,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();

   pt = new TPaveText(0.2103921,0.7570491,0.5065485,0.8404663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("9 fb^{#minus1}");
   pt->Draw();

   pt = new TPaveText(0.2103921,0.671452,0.5265485,0.7684663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("0.10 #leq BDT < 1.00");
   pt->Draw();

   TLegend *leg = new TLegend(0.5203921,0.701452,0.875485,0.92742);
   leg->SetTextSize(0.0540);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("h_data","Data","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_Norm[B0_M]","Total","L");

   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_Norm[B0_M]_Comp[sig_peak_pdf_final]","#it{B}^{0}_{#it{s}}#rightarrow #it{a}(#font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}})#it{a}(#font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}})","L");


   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_Norm[B0_M]_Comp[com_back_pdf_final]","Combinatorial","L");
   ci = TColor::GetColor("#000066");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c_data_d->Modified();
   c_data_d->cd();
   c_data_d->SetSelected(c_data_d);

   grae->Draw("p");

   //lhcbName->Draw();

   c_data_d->SaveAs("bs2aa_mass_fit_paper.pdf");
}


==> figs/Fig5b.C <==
void bd2aa_mass_fit_paper()
{
//=========Macro generated from canvas: Fit_Bs2aa/Fit_Bs2aa
//=========  (Thu Aug 26 15:31:24 2021) by ROOT version 6.22/00

   gROOT->ProcessLine(".x lhcbStyle.C");

   TCanvas *c_data_d = new TCanvas("c_data_d", "c_data_d",0,0,700,500);
   c_data_d->Range(4762.5,-0.6087191,6137.5,5.478472);
   c_data_d->SetFillColor(0);
   c_data_d->SetBorderMode(0);
   c_data_d->SetBorderSize(2);
   c_data_d->SetFrameBorderMode(0);
   c_data_d->SetFrameBorderMode(0);
   c_data_d->SetLeftMargin(0.20);
   c_data_d->SetRightMargin(0.06);
   c_data_d->SetBottomMargin(0.22);
   
   TH1D *frame_50a5000__1 = new TH1D("frame_50a5000__1","Rare Mode",22,4900,6000);
   frame_50a5000__1->SetBinContent(1,4.869753);
   frame_50a5000__1->SetMaximum(8.0);
   frame_50a5000__1->SetEntries(1);
   frame_50a5000__1->SetDirectory(0);
   frame_50a5000__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_50a5000__1->SetLineColor(ci);
   frame_50a5000__1->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}) [MeV/#font[12]{c}^{2}]");
   frame_50a5000__1->GetXaxis()->SetLabelFont(132);
   frame_50a5000__1->GetXaxis()->SetTitleOffset(1.15);
   frame_50a5000__1->GetXaxis()->SetTitleFont(132);
   frame_50a5000__1->GetXaxis()->SetLabelSize(0.09);
   frame_50a5000__1->GetXaxis()->SetTitleSize(0.09);
   frame_50a5000__1->GetYaxis()->SetTitle("Candidates / (50 MeV/#font[12]{c}^{2})");
   frame_50a5000__1->GetYaxis()->SetLabelFont(132);
   frame_50a5000__1->GetYaxis()->SetTitleFont(132);
   frame_50a5000__1->GetYaxis()->SetTitleOffset(1.05);
   frame_50a5000__1->GetYaxis()->SetLabelSize(0.09);
   frame_50a5000__1->GetYaxis()->SetTitleSize(0.085);
   frame_50a5000__1->GetZaxis()->SetLabelFont(132);
   frame_50a5000__1->GetZaxis()->SetTitleOffset(1.2);
   frame_50a5000__1->GetZaxis()->SetTitleFont(132);
   frame_50a5000__1->GetXaxis()->SetNdivisions(5);
   frame_50a5000__1->GetYaxis()->SetNdivisions(7);
   frame_50a5000__1->Draw("FUNC");
   
   Double_t h_fx[22] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825,
   5875,
   5925,
   5975};
   Double_t h_fy[22] = {
   0,
   0,
   2,
   0,
   0,
   1,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   1};
   Double_t h_flx[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_fly[22] = {
   0,
   0,
   1.291815,
   0,
   0,
   0.8272462,
   0,
   0,
   0.8272462,
   0,
   0,
   0,
   0,
   0,
   0,
   0.8272462,
   0,
   0,
   0,
   0,
   0,
   0.8272462};
   Double_t h_fehx[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_fehy[22] = {
   1.147874,
   1.147874,
   2.63786,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(22,h_fx,h_fy,h_flx,h_fehx,h_fly,h_fehy);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B0_M");
   grae->SetFillStyle(1001);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data3001 = new TH1F("Graph_h_data3001","Histogram of data_plot__B0_M",100,4790,6110);
   Graph_h_data3001->SetMinimum(0);
   Graph_h_data3001->SetMaximum(5.101646);
   Graph_h_data3001->SetDirectory(0);
   Graph_h_data3001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_data3001->SetLineColor(ci);
   Graph_h_data3001->GetXaxis()->SetLabelFont(132);
   Graph_h_data3001->GetXaxis()->SetTitleOffset(.95);
   Graph_h_data3001->GetXaxis()->SetTitleFont(132);
   Graph_h_data3001->GetYaxis()->SetLabelFont(132);
   Graph_h_data3001->GetYaxis()->SetTitleFont(132);
   Graph_h_data3001->GetZaxis()->SetLabelFont(132);
   Graph_h_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3001);
   
   grae->Draw("p");
   
   Double_t val_fx1[92] = {
   4850,
   4850,
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5175,
   5187.5,
   5200,
   5212.5,
   5218.75,
   5225,
   5228.125,
   5231.25,
   5234.375,
   5237.5,
   5240.625,
   5242.188,
   5243.75,
   5245.312,
   5246.875,
   5248.438,
   5250,
   5251.562,
   5253.125,
   5254.688,
   5256.25,
   5257.812,
   5259.375,
   5260.938,
   5262.5,
   5268.75,
   5270.312,
   5271.875,
   5273.438,
   5275,
   5276.562,
   5278.125,
   5279.688,
   5281.25,
   5282.812,
   5284.375,
   5285.938,
   5287.5,
   5289.062,
   5290.625,
   5292.188,
   5293.75,
   5295.312,
   5296.875,
   5300,
   5303.125,
   5304.688,
   5306.25,
   5307.812,
   5309.375,
   5310.938,
   5312.5,
   5314.062,
   5315.625,
   5317.188,
   5318.75,
   5320.312,
   5321.875,
   5323.438,
   5325,
   5328.125,
   5331.25,
   5334.375,
   5337.5,
   5343.75,
   5350,
   5362.5,
   5375,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6050,
   6050};
   Double_t val_fy1[92] = {
   0,
   0.3796907,
   0.3796907,
   0.3644146,
   0.349765,
   0.3357398,
   0.3224022,
   0.3101638,
   0.3050779,
   0.3031934,
   0.3022047,
   0.3030326,
   0.3048958,
   0.3088075,
   0.3120491,
   0.3165779,
   0.3228384,
   0.3313822,
   0.3428619,
   0.3499294,
   0.3580096,
   0.3672001,
   0.3775971,
   0.3892943,
   0.40238,
   0.4169358,
   0.4330346,
   0.4507395,
   0.4701036,
   0.4911697,
   0.5139726,
   0.5385419,
   0.5649064,
   0.6814463,
   0.7092426,
   0.7352544,
   0.7589151,
   0.7796851,
   0.7970723,
   0.8106511,
   0.8200799,
   0.8251146,
   0.8256197,
   0.8215733,
   0.8130687,
   0.8003096,
   0.7836025,
   0.7633431,
   0.7400005,
   0.7140988,
   0.6861966,
   0.6568673,
   0.5961758,
   0.5361979,
   0.5075702,
   0.4803071,
   0.4546647,
   0.43083,
   0.4089858,
   0.3895735,
   0.3724976,
   0.3575531,
   0.3445368,
   0.3332496,
   0.3234998,
   0.3151057,
   0.3078974,
   0.3017184,
   0.2918937,
   0.2846688,
   0.2793025,
   0.2752472,
   0.2696222,
   0.2658925,
   0.2609868,
   0.2575073,
   0.25184,
   0.2416241,
   0.2318952,
   0.2225601,
   0.213601,
   0.2050025,
   0.1967501,
   0.1888299,
   0.1812286,
   0.1739332,
   0.1669315,
   0.1602117,
   0.1537624,
   0.1537624,
   0,
   0.1537624};
   TGraph *graph = new TGraph(92,val_fx1,val_fy1);
   graph->SetName("total_final_Norm[B0_M]");
   graph->SetTitle("Projection of mass_model");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#0066cc");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_mass_model_NormoBB0_McB1 = new TH1F("Graph_mass_model_NormoBB0_McB1","Projection of mass_model",100,4730,6170);
   Graph_mass_model_NormoBB0_McB1->SetMinimum(0);
   Graph_mass_model_NormoBB0_McB1->SetMaximum(0.9081817);
   Graph_mass_model_NormoBB0_McB1->SetDirectory(0);
   Graph_mass_model_NormoBB0_McB1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_mass_model_NormoBB0_McB1->SetLineColor(ci);
   Graph_mass_model_NormoBB0_McB1->GetXaxis()->SetLabelFont(132);
   Graph_mass_model_NormoBB0_McB1->GetXaxis()->SetTitleOffset(.95);
   Graph_mass_model_NormoBB0_McB1->GetXaxis()->SetTitleFont(132);
   Graph_mass_model_NormoBB0_McB1->GetYaxis()->SetLabelFont(132);
   Graph_mass_model_NormoBB0_McB1->GetYaxis()->SetTitleFont(132);
   Graph_mass_model_NormoBB0_McB1->GetZaxis()->SetLabelFont(132);
   Graph_mass_model_NormoBB0_McB1->GetZaxis()->SetTitleOffset(1.2);
   Graph_mass_model_NormoBB0_McB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_mass_model_NormoBB0_McB1);
   
   graph->Draw("l");
   
   Double_t val_fx2[100] = {
   4850,
   4850,
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5175,
   5187.5,
   5200,
   5206.25,
   5212.5,
   5218.75,
   5221.875,
   5225,
   5228.125,
   5231.25,
   5234.375,
   5235.938,
   5237.5,
   5239.062,
   5240.625,
   5242.188,
   5243.75,
   5245.312,
   5246.875,
   5248.438,
   5250,
   5251.562,
   5253.125,
   5254.688,
   5256.25,
   5257.812,
   5259.375,
   5260.938,
   5262.5,
   5264.062,
   5265.625,
   5267.188,
   5268.75,
   5270.312,
   5271.875,
   5273.438,
   5275,
   5276.562,
   5278.125,
   5279.688,
   5281.25,
   5282.812,
   5284.375,
   5285.938,
   5287.5,
   5289.062,
   5290.625,
   5292.188,
   5293.75,
   5295.312,
   5296.875,
   5300,
   5303.125,
   5304.688,
   5306.25,
   5307.812,
   5309.375,
   5310.938,
   5312.5,
   5314.062,
   5315.625,
   5317.188,
   5318.75,
   5320.312,
   5321.875,
   5323.438,
   5325,
   5326.562,
   5328.125,
   5331.25,
   5334.375,
   5337.5,
   5343.75,
   5350,
   5362.5,
   5375,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6050,
   6050};
   Double_t val_fy2[100] = {
   0,
   7.77093e-06,
   7.77093e-06,
   1.575395e-05,
   3.507416e-05,
   8.825166e-05,
   0.000262317,
   0.0009915727,
   0.002192536,
   0.003403316,
   0.005478203,
   0.007081704,
   0.009338494,
   0.01270618,
   0.01506864,
   0.01811475,
   0.02210189,
   0.02737427,
   0.03437656,
   0.03869461,
   0.04366017,
   0.04935794,
   0.05587777,
   0.06331347,
   0.07176151,
   0.08131925,
   0.09208313,
   0.1041466,
   0.1175982,
   0.1325194,
   0.1489832,
   0.1670527,
   0.1867807,
   0.2082104,
   0.2313764,
   0.2563083,
   0.283035,
   0.311591,
   0.341633,
   0.371651,
   0.4010188,
   0.429175,
   0.4555461,
   0.4795657,
   0.5006942,
   0.5184394,
   0.5323757,
   0.5421615,
   0.5475529,
   0.5484141,
   0.5447235,
   0.5365741,
   0.5241698,
   0.507817,
   0.4879115,
   0.4649223,
   0.4393735,
   0.4118239,
   0.3828467,
   0.322858,
   0.263581,
   0.2353032,
   0.2083893,
   0.1830959,
   0.1596097,
   0.1381134,
   0.1190488,
   0.10232,
   0.08772221,
   0.0750521,
   0.06411068,
   0.05470628,
   0.04665711,
   0.03979326,
   0.03395821,
   0.02900975,
   0.02482029,
   0.01828035,
   0.01359727,
   0.01022341,
   0.005956047,
   0.003577013,
   0.001352003,
   0.0005258087,
   8.402262e-05,
   2.609457e-06,
   1.021967e-07,
   4.902703e-09,
   2.812931e-10,
   1.892145e-11,
   1.467365e-12,
   1.293365e-13,
   1.279971e-14,
   1.40733e-15,
   1.703446e-16,
   2.251721e-17,
   3.227681e-18,
   3.227681e-18,
   0,
   3.227681e-18};
   graph = new TGraph(100,val_fx2,val_fy2);
   graph->SetName("total_final_Norm[B0_M]_Comp[sig_peak_pdf_final]");
   graph->SetTitle("Projection of mass_model");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_mass_model_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_1cB2 = new TH1F("Graph_mass_model_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_1cB2","Projection of mass_model",100,4730,6170);
   Graph_mass_model_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_1cB2->SetMinimum(0);
   Graph_mass_model_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_1cB2->SetMaximum(0.6032555);
   Graph_mass_model_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_1cB2->SetDirectory(0);
   Graph_mass_model_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_1cB2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_mass_model_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_1cB2->SetLineColor(ci);
   Graph_mass_model_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_1cB2->GetXaxis()->SetLabelFont(132);
   Graph_mass_model_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_1cB2->GetXaxis()->SetTitleOffset(.95);
   Graph_mass_model_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_1cB2->GetXaxis()->SetTitleFont(132);
   Graph_mass_model_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_1cB2->GetYaxis()->SetLabelFont(132);
   Graph_mass_model_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_1cB2->GetYaxis()->SetTitleFont(132);
   Graph_mass_model_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_1cB2->GetZaxis()->SetLabelFont(132);
   Graph_mass_model_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_1cB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_mass_model_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_1cB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_mass_model_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_1cB2);
   
   graph->Draw("l");
   
   Double_t val_fx3[28] = {
   4850,
   4850,
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5200,
   5250,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6050,
   6050};
   Double_t val_fy3[28] = {
   0,
   0.3796829,
   0.3796829,
   0.3643988,
   0.3497299,
   0.3356516,
   0.3221399,
   0.3091722,
   0.2967265,
   0.2847817,
   0.2733179,
   0.2623155,
   0.251756,
   0.2416215,
   0.231895,
   0.2225601,
   0.213601,
   0.2050025,
   0.1967501,
   0.1888299,
   0.1812286,
   0.1739332,
   0.1669315,
   0.1602117,
   0.1537624,
   0.1537624,
   0,
   0.1537624};
   graph = new TGraph(28,val_fx3, val_fy3);
   graph->SetName("total_final_Norm[B0_M]_Comp[com_back_pdf_final]");
   graph->SetTitle("Projection of mass_model");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#000066");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_mass_model_NormoBB0_McB_CompoBcom_back_pdf_final_rare_1cB3 = new TH1F("Graph_mass_model_NormoBB0_McB_CompoBcom_back_pdf_final_rare_1cB3","Projection of mass_model",100,4730,6170);
   Graph_mass_model_NormoBB0_McB_CompoBcom_back_pdf_final_rare_1cB3->SetMinimum(0);
   Graph_mass_model_NormoBB0_McB_CompoBcom_back_pdf_final_rare_1cB3->SetMaximum(0.4176512);
   Graph_mass_model_NormoBB0_McB_CompoBcom_back_pdf_final_rare_1cB3->SetDirectory(0);
   Graph_mass_model_NormoBB0_McB_CompoBcom_back_pdf_final_rare_1cB3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_mass_model_NormoBB0_McB_CompoBcom_back_pdf_final_rare_1cB3->SetLineColor(ci);
   Graph_mass_model_NormoBB0_McB_CompoBcom_back_pdf_final_rare_1cB3->GetXaxis()->SetLabelFont(132);
   Graph_mass_model_NormoBB0_McB_CompoBcom_back_pdf_final_rare_1cB3->GetXaxis()->SetTitleOffset(.95);
   Graph_mass_model_NormoBB0_McB_CompoBcom_back_pdf_final_rare_1cB3->GetXaxis()->SetTitleFont(132);
   Graph_mass_model_NormoBB0_McB_CompoBcom_back_pdf_final_rare_1cB3->GetYaxis()->SetLabelFont(132);
   Graph_mass_model_NormoBB0_McB_CompoBcom_back_pdf_final_rare_1cB3->GetYaxis()->SetTitleFont(132);
   Graph_mass_model_NormoBB0_McB_CompoBcom_back_pdf_final_rare_1cB3->GetZaxis()->SetLabelFont(132);
   Graph_mass_model_NormoBB0_McB_CompoBcom_back_pdf_final_rare_1cB3->GetZaxis()->SetTitleOffset(1.2);
   Graph_mass_model_NormoBB0_McB_CompoBcom_back_pdf_final_rare_1cB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_mass_model_NormoBB0_McB_CompoBcom_back_pdf_final_rare_1cB3);
   
   graph->Draw("l");
   
   TH1D *frame_50a5000__2 = new TH1D("frame_50a5000__2","Rare Mode",22,4900,6000);
   frame_50a5000__2->SetBinContent(1,4.869753);
   frame_50a5000__2->SetMaximum(4.869753);
   frame_50a5000__2->SetEntries(1);
   frame_50a5000__2->SetDirectory(0);
   frame_50a5000__2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_50a5000__2->SetLineColor(ci);
   frame_50a5000__2->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}) [MeV/#font[12]{c}^{2}]");
   frame_50a5000__2->GetXaxis()->SetLabelFont(132);
   frame_50a5000__2->GetXaxis()->SetTitleOffset(.95);
   frame_50a5000__2->GetXaxis()->SetTitleFont(132);
   frame_50a5000__2->GetXaxis()->SetLabelSize(0.09);
   frame_50a5000__2->GetXaxis()->SetTitleSize(0.09);
   frame_50a5000__2->GetYaxis()->SetTitle("Candidates / (50 MeV/#font[12]{c}^{2})");
   frame_50a5000__2->GetYaxis()->SetLabelFont(132);
   frame_50a5000__2->GetYaxis()->SetTitleFont(132);
   frame_50a5000__2->GetZaxis()->SetLabelFont(132);
   frame_50a5000__2->GetYaxis()->SetLabelSize(0.09);
   frame_50a5000__2->GetYaxis()->SetTitleSize(0.09);
   frame_50a5000__2->GetZaxis()->SetTitleOffset(1.2);
   frame_50a5000__2->GetZaxis()->SetTitleFont(132);
   frame_50a5000__2->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.2103921,0.8466462,0.5065485,0.9274233,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();

   pt = new TPaveText(0.2103921,0.7570491,0.5065485,0.8404663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("9 fb^{#minus1}");
   pt->Draw();

   pt = new TPaveText(0.2103921,0.671452,0.5265485,0.76846633,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("0.10 #leq BDT < 1.00");
   pt->Draw();

   TLegend *leg = new TLegend(0.5203921,0.701452,0.875485,0.92742);
   leg->SetTextSize(0.0540);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("h_data","Data","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_Norm[B0_M]","Total","L");

   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_Norm[B0_M]_Comp[sig_peak_pdf_final]","#it{B}^{0}#rightarrow #it{a}(#font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}})#it{a}(#font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}})","L");


   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_Norm[B0_M]_Comp[com_back_pdf_final]","Combinatorial","L");
   ci = TColor::GetColor("#000066");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c_data_d->Modified();
   c_data_d->cd();
   c_data_d->SetSelected(c_data_d);

   grae->Draw("p");

   //lhcbName->Draw();

   c_data_d->SaveAs("bd2aa_mass_fit_paper.pdf");
}


==> figs/Fig6a.C <==
void bs2mmjpsi_mass_fit_B4_paper()
{
//=========Macro generated from canvas: Fit - bin0Bs24mu/Fit - bin0Bs24mu
//=========  (Thu Aug 26 14:13:23 2021) by ROOT version 6.22/00

   gROOT->ProcessLine(".x lhcbStyle.C");

   TCanvas *c_data_d = new TCanvas("c_data_d", "c_data_d",0,0,700,500);
   c_data_d->Range(4762.5,-0.6087191,6137.5,5.478472);
   c_data_d->SetFillColor(0);
   c_data_d->SetBorderMode(0);
   c_data_d->SetBorderSize(2);
   c_data_d->SetFrameBorderMode(0);
   c_data_d->SetFrameBorderMode(0);
   c_data_d->SetLeftMargin(0.20);
   c_data_d->SetRightMargin(0.06);
   c_data_d->SetBottomMargin(0.22);
   
   TH1D *frame_6a0cf20__1 = new TH1D("frame_6a0cf20__1","",22,4900,6000);
   frame_6a0cf20__1->SetBinContent(1,4.869753);
   frame_6a0cf20__1->SetMaximum(8.0);
   frame_6a0cf20__1->SetEntries(1);
   frame_6a0cf20__1->SetDirectory(0);
   frame_6a0cf20__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_6a0cf20__1->SetLineColor(ci);
   frame_6a0cf20__1->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}) [MeV/#font[12]{c}^{2}]");
   frame_6a0cf20__1->GetXaxis()->SetLabelFont(132);
   frame_6a0cf20__1->GetXaxis()->SetTitleOffset(1.15);
   frame_6a0cf20__1->GetXaxis()->SetTitleFont(132);
   frame_6a0cf20__1->GetXaxis()->SetLabelSize(0.09);
   frame_6a0cf20__1->GetXaxis()->SetTitleSize(0.09);
   frame_6a0cf20__1->GetYaxis()->SetTitle("Candidates / (50 MeV/#font[12]{c}^{2})");
   frame_6a0cf20__1->GetYaxis()->SetLabelFont(132);
   frame_6a0cf20__1->GetYaxis()->SetTitleFont(132);
   frame_6a0cf20__1->GetYaxis()->SetTitleOffset(1.05);
   frame_6a0cf20__1->GetYaxis()->SetLabelSize(0.09);
   frame_6a0cf20__1->GetYaxis()->SetTitleSize(0.085);
   frame_6a0cf20__1->GetZaxis()->SetLabelFont(132);
   frame_6a0cf20__1->GetZaxis()->SetTitleOffset(1.2);
   frame_6a0cf20__1->GetZaxis()->SetTitleFont(132);
   frame_6a0cf20__1->GetXaxis()->SetNdivisions(4);
   frame_6a0cf20__1->GetYaxis()->SetNdivisions(7);
   frame_6a0cf20__1->Draw("FUNC");
   
   Double_t h_fx[22] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825,
   5875,
   5925,
   5975};
   Double_t h_fy[22] = {
   1,
   0,
   0,
   0,
   1,
   1,
   0,
   1,
   2,
   1,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t h_flx[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_fly[22] = {
   0.8272462,
   0,
   0,
   0,
   0.8272462,
   0.8272462,
   0,
   0.8272462,
   1.291815,
   0.8272462,
   0,
   0.8272462,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t h_fehx[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_fehy[22] = {
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   2.299527,
   1.147874,
   2.299527,
   2.63786,
   2.299527,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(22,h_fx,h_fy,h_flx,h_fehx,h_fly,h_fehy);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B0_M");
   grae->SetFillStyle(1001);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001 = new TH1F("Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001","Histogram of data_plot__B0_M",100,4790,6110);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetMinimum(0);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetMaximum(5.101646);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetDirectory(0);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetLineColor(ci);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetXaxis()->SetLabelFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetXaxis()->SetTitleOffset(.95);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetXaxis()->SetTitleFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetYaxis()->SetLabelFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetYaxis()->SetTitleFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetZaxis()->SetLabelFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001);
   
   grae->Draw("p");
   
   Double_t val_fx1[103] = {
   4850,
   4850,
   4900,
   4925,
   4950,
   4975,
   5000,
   5025,
   5050,
   5100,
   5150,
   5175,
   5200,
   5225,
   5250,
   5262.5,
   5275,
   5287.5,
   5293.75,
   5300,
   5306.25,
   5312.5,
   5315.625,
   5318.75,
   5321.875,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5332.812,
   5334.375,
   5335.938,
   5337.5,
   5339.062,
   5340.625,
   5342.188,
   5343.75,
   5345.312,
   5346.875,
   5348.438,
   5350,
   5353.125,
   5354.688,
   5356.25,
   5357.812,
   5359.375,
   5360.938,
   5362.5,
   5364.062,
   5365.625,
   5367.188,
   5368.75,
   5370.312,
   5371.875,
   5373.438,
   5375,
   5376.562,
   5378.125,
   5379.688,
   5381.25,
   5382.812,
   5384.375,
   5387.5,
   5389.062,
   5390.625,
   5392.188,
   5393.75,
   5395.312,
   5396.875,
   5398.438,
   5400,
   5401.562,
   5403.125,
   5404.688,
   5406.25,
   5407.812,
   5409.375,
   5410.938,
   5412.5,
   5414.062,
   5415.625,
   5418.75,
   5421.875,
   5425,
   5431.25,
   5437.5,
   5450,
   5475,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6050,
   6050};
   Double_t val_fy1[103] = {
   0,
   0.8558542,
   0.8558542,
   0.8033128,
   0.7540369,
   0.7078337,
   0.6645249,
   0.6239476,
   0.585955,
   0.5172364,
   0.4576872,
   0.431356,
   0.4075521,
   0.386806,
   0.3703933,
   0.364685,
   0.3616101,
   0.3626365,
   0.3655295,
   0.3708863,
   0.3800595,
   0.395699,
   0.4074026,
   0.4229122,
   0.443502,
   0.4707806,
   0.4875266,
   0.5067058,
   0.528615,
   0.5535698,
   0.5819028,
   0.6139625,
   0.6501128,
   0.6907341,
   0.736226,
   0.7870144,
   0.8435629,
   0.9063906,
   0.9761003,
   1.053418,
   1.139251,
   1.232373,
   1.422496,
   1.516215,
   1.606766,
   1.692361,
   1.771216,
   1.841606,
   1.901931,
   1.950774,
   1.986953,
   2.009572,
   2.018054,
   2.012166,
   1.992027,
   1.958104,
   1.911193,
   1.852388,
   1.783035,
   1.704681,
   1.619017,
   1.527815,
   1.432868,
   1.238668,
   1.142611,
   1.049119,
   0.9593573,
   0.8742767,
   0.7951639,
   0.7234792,
   0.6590099,
   0.6014183,
   0.5503102,
   0.5052467,
   0.4657568,
   0.4313513,
   0.4015354,
   0.3758203,
   0.353734,
   0.3348284,
   0.3186866,
   0.3049261,
   0.2832054,
   0.2673525,
   0.2556158,
   0.2397898,
   0.2295668,
   0.2162478,
   0.1993176,
   0.1862835,
   0.1638325,
   0.1442602,
   0.1270389,
   0.1118747,
   0.09852075,
   0.08676083,
   0.07640463,
   0.0672846,
   0.05925318,
   0.05218043,
   0.05218043,
   0,
   0.05218043};
   TGraph *graph = new TGraph(103,val_fx1,val_fy1);
   graph->SetName("total_final_rare_3_Norm[B0_M]");
   graph->SetTitle("Projection of total_final_rare_3");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB2 = new TH1F("Graph_total_final_rare_3_NormoBB0_McB2","Projection of total_final_rare_3",103,4730,6170);
   Graph_total_final_rare_0_NormoBB0_McB2->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB2->SetMaximum(2.21986);
   Graph_total_final_rare_0_NormoBB0_McB2->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB2->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB2->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetXaxis()->SetTitleOffset(.95);
   Graph_total_final_rare_0_NormoBB0_McB2->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_rare_0_NormoBB0_McB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB2);
   
   graph->Draw("l");
   
   /*
   Double_t val_fx2[41] = {
   4826.667,
   4826.667,
   4900,
   4936.667,
   4973.333,
   5010,
   5046.667,
   5083.333,
   5120,
   5156.667,
   5193.333,
   5230,
   5266.667,
   5303.333,
   5321.667,
   5330.833,
   5335.417,
   5340,
   5358.333,
   5362.917,
   5365.208,
   5367.5,
   5372.083,
   5376.667,
   5395,
   5404.167,
   5413.333,
   5422.5,
   5431.667,
   5450,
   5486.667,
   5560,
   5633.333,
   5706.667,
   5780,
   5853.333,
   5926.667,
   6000,
   6000,
   6073.333,
   6073.333};
   Double_t val_fy2[41] = {
   0,
   3.893805,
   3.893805,
   3.636682,
   3.396569,
   3.172351,
   2.962989,
   2.767519,
   2.585053,
   2.414787,
   2.25602,
   2.108237,
   1.971426,
   1.848072,
   1.79735,
   1.782172,
   1.782988,
   1.793682,
   1.869565,
   1.895736,
   1.907291,
   1.909578,
   1.88158,
   1.840821,
   1.641812,
   1.564783,
   1.512366,
   1.476115,
   1.447485,
   1.397241,
   1.304389,
   1.137587,
   0.9922263,
   0.8654488,
   0.754871,
   0.6584218,
   0.5742958,
   0.5009186,
   0.5009186,
   0,
   0.5009186};
   graph = new TGraph(41,val_fx2,val_fy2);
   graph->SetName("total_final_rare_0_Norm[B0_M]_Comp[total_final_rare_0]");
   graph->SetTitle("Projection of total_final_rare_0");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2 = new TH1F("Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2","Projection of total_final_rare_0",100,4702,6198);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetMaximum(4.283186);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetXaxis()->SetTitleOffset(.95);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2);
   
   graph->Draw("l");*/
   
   Double_t val_fx3[101] = {
   4850,
   4850,
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5200,
   5225,
   5250,
   5262.5,
   5275,
   5287.5,
   5293.75,
   5300,
   5306.25,
   5309.375,
   5312.5,
   5315.625,
   5318.75,
   5321.875,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5332.812,
   5334.375,
   5335.938,
   5337.5,
   5339.062,
   5340.625,
   5342.188,
   5343.75,
   5345.312,
   5346.875,
   5348.438,
   5350,
   5353.125,
   5354.688,
   5356.25,
   5357.812,
   5359.375,
   5360.938,
   5362.5,
   5364.062,
   5365.625,
   5367.188,
   5368.75,
   5370.312,
   5371.875,
   5373.438,
   5375,
   5376.562,
   5378.125,
   5379.688,
   5381.25,
   5382.812,
   5384.375,
   5387.5,
   5389.062,
   5390.625,
   5392.188,
   5393.75,
   5395.312,
   5396.875,
   5398.438,
   5400,
   5401.562,
   5403.125,
   5404.688,
   5406.25,
   5407.812,
   5409.375,
   5410.938,
   5412.5,
   5414.062,
   5415.625,
   5418.75,
   5421.875,
   5425,
   5428.125,
   5431.25,
   5437.5,
   5450,
   5475,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6050,
   6050};
   Double_t val_fy3[101] = {
   0,
   0.0007958496,
   0.0007958496,
   0.001042515,
   0.001411614,
   0.001994157,
   0.002979976,
   0.004814946,
   0.008736845,
   0.01254918,
   0.01918265,
   0.02445959,
   0.03202641,
   0.04336166,
   0.05128745,
   0.06159778,
   0.07564651,
   0.08482219,
   0.0960846,
   0.110159,
   0.1280207,
   0.150944,
   0.1805377,
   0.1984343,
   0.2187595,
   0.2418102,
   0.267902,
   0.2973675,
   0.3305552,
   0.3678291,
   0.4095694,
   0.456176,
   0.5080747,
   0.5657289,
   0.6296581,
   0.7004649,
   0.7788755,
   0.8657968,
   0.9600025,
   1.152281,
   1.247071,
   1.338689,
   1.425347,
   1.50526,
   1.576705,
   1.63808,
   1.687969,
   1.72519,
   1.748847,
   1.758363,
   1.753504,
   1.73439,
   1.701488,
   1.655595,
   1.597803,
   1.529459,
   1.452111,
   1.367448,
   1.277243,
   1.183289,
   0.9910643,
   0.8959889,
   0.8034752,
   0.714687,
   0.6305763,
   0.5524296,
   0.4817072,
   0.4181964,
   0.3615594,
   0.3114022,
   0.2672858,
   0.2287393,
   0.1952735,
   0.1663934,
   0.1416106,
   0.1204527,
   0.102472,
   0.08725131,
   0.07440827,
   0.05451168,
   0.04046846,
   0.03052706,
   0.02341706,
   0.01824925,
   0.0115185,
   0.005019711,
   0.001096625,
   0.0002686057,
   2.127793e-05,
   2.271268e-06,
   3.067918e-07,
   5.013889e-08,
   9.591079e-09,
   2.094039e-09,
   5.117065e-10,
   1.37794e-10,
   4.038064e-11,
   1.274673e-11,
   1.274673e-11,
   0,
   1.274673e-11};
   graph = new TGraph(101,val_fx3,val_fy3);
   graph->SetName("total_final_rare_3_Norm[B0_M]_Comp[sig_peak_pdf_final_rare_3]");
   graph->SetTitle("Projection of total_final_rare_3");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3 = new TH1F("Graph_total_final_rare_3_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_3cB3","Projection of total_final_rare_3",101,4730,6170);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetMaximum(1.934199);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetXaxis()->SetTitleOffset(.95);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3);
   
   graph->Draw("l");
   
   Double_t val_fx4[34] = {
   4850,
   4850,
   4900,
   4925,
   4950,
   4975,
   5000,
   5025,
   5050,
   5075,
   5100,
   5125,
   5150,
   5175,
   5200,
   5250,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6050,
   6050};
   Double_t val_fy4[34] = {
   0,
   0.8550584,
   0.8550584,
   0.8024053,
   0.7529944,
   0.7066262,
   0.6631133,
   0.6222799,
   0.5839609,
   0.5480015,
   0.5142565,
   0.4825894,
   0.4528723,
   0.4249851,
   0.3988152,
   0.3512107,
   0.3092885,
   0.2723703,
   0.2398588,
   0.2112281,
   0.1860149,
   0.1638112,
   0.1442579,
   0.1270386,
   0.1118746,
   0.09852074,
   0.08676083,
   0.07640463,
   0.0672846,
   0.05925318,
   0.05218043,
   0.05218043,
   0,
   0.05218043};
   graph = new TGraph(34,val_fx4,val_fy4);
   graph->SetName("total_final_rare_3_Norm[B0_M]_Comp[com_back_pdf_final_rare_3]");
   graph->SetTitle("Projection of total_final_rare_3");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#000066");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4 = new TH1F("Graph_total_final_rare_3_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4","Projection of total_final_rare_0",100,4730,6170);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetMaximum(0.9405642);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetXaxis()->SetTitleOffset(0.95);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetZaxis()->SetTitleOffset(1.1);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4);
   
   graph->Draw("l");
   
   TH1D *frame_6a0cf20__2 = new TH1D("frame_6a0cf20__2","",22,4900,6000);
   frame_6a0cf20__2->SetBinContent(1,4.869753);
   frame_6a0cf20__2->SetMaximum(4.869753);
   frame_6a0cf20__2->SetEntries(1);
   frame_6a0cf20__2->SetDirectory(0);
   frame_6a0cf20__2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_6a0cf20__2->SetLineColor(ci);
   frame_6a0cf20__2->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}) [MeV/#font[12]{c}^{2}]");
   frame_6a0cf20__2->GetXaxis()->SetLabelFont(132);
   frame_6a0cf20__2->GetXaxis()->SetTitleOffset(.95);
   frame_6a0cf20__2->GetXaxis()->SetTitleFont(132);
   frame_6a0cf20__2->GetXaxis()->SetLabelSize(0.09);
   frame_6a0cf20__2->GetXaxis()->SetTitleSize(0.09);
   frame_6a0cf20__2->GetYaxis()->SetTitle("Candidates / (50 MeV/#font[12]{c}^{2})");
   frame_6a0cf20__2->GetYaxis()->SetLabelFont(132);
   frame_6a0cf20__2->GetYaxis()->SetTitleFont(132);
   frame_6a0cf20__2->GetZaxis()->SetLabelFont(132);
   frame_6a0cf20__2->GetYaxis()->SetLabelSize(0.09);
   frame_6a0cf20__2->GetYaxis()->SetTitleSize(0.09);
   frame_6a0cf20__2->GetZaxis()->SetTitleOffset(1.2);
   frame_6a0cf20__2->GetZaxis()->SetTitleFont(132);
   frame_6a0cf20__2->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.2103921,0.8466462,0.5065485,0.9274233,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();

   pt = new TPaveText(0.2103921,0.7570491,0.5065485,0.8404663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("9 fb^{#minus1}");
   pt->Draw();

   pt = new TPaveText(0.2103921,0.671452,0.5265485,0.76846633,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("0.60 #leq BDT < 1.00");
   pt->Draw();

   TLegend *leg = new TLegend(0.5203921,0.701452,0.875485,0.92742);
   leg->SetTextSize(0.054);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("h_data","Data","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_rare_3_Norm[B0_M]","Total","L");

   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_rare_3_Norm[B0_M]_Comp[sig_peak_pdf_final_rare_3]","#it{B}^{0}_{#it{s}}#rightarrow #it{J/#psi}(#font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}})#font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}}","L");


   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_rare_3_Norm[B0_M]_Comp[com_back_pdf_final_rare_3]","Combinatorial","L");
   ci = TColor::GetColor("#000066");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c_data_d->Modified();
   c_data_d->cd();
   c_data_d->SetSelected(c_data_d);

   grae->Draw("p");

   c_data_d->SaveAs("bs2mmjpsi_mass_fit_B4_paper.pdf");
}


==> figs/Fig6b.C <==
void bd2mmjpsi_mass_fit_B4_paper()
{
//=========Macro generated from canvas: Fit - bin0Bs24mu/Fit - bin0Bs24mu
//=========  (Thu Aug 26 14:13:23 2021) by ROOT version 6.22/00

   gROOT->ProcessLine(".x lhcbStyle.C");

   TCanvas *c_data_d = new TCanvas("c_data_d", "c_data_d",0,0,700,500);
   c_data_d->Range(4762.5,-0.6087191,6137.5,5.478472);
   c_data_d->SetFillColor(0);
   c_data_d->SetBorderMode(0);
   c_data_d->SetBorderSize(2);
   c_data_d->SetFrameBorderMode(0);
   c_data_d->SetFrameBorderMode(0);
   c_data_d->SetLeftMargin(0.20);
   c_data_d->SetRightMargin(0.06);
   c_data_d->SetBottomMargin(0.22);
   
   TH1D *frame_6a0cf20__1 = new TH1D("frame_6a0cf20__1","",22,4900,6000);
   frame_6a0cf20__1->SetBinContent(1,4.869753);
   frame_6a0cf20__1->SetMaximum(8.0);
   frame_6a0cf20__1->SetEntries(1);
   frame_6a0cf20__1->SetDirectory(0);
   frame_6a0cf20__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_6a0cf20__1->SetLineColor(ci);
   frame_6a0cf20__1->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}) [MeV/#font[12]{c}^{2}]");
   frame_6a0cf20__1->GetXaxis()->SetLabelFont(132);
   frame_6a0cf20__1->GetXaxis()->SetTitleOffset(1.15);
   frame_6a0cf20__1->GetXaxis()->SetTitleFont(132);
   frame_6a0cf20__1->GetXaxis()->SetLabelSize(0.09);
   frame_6a0cf20__1->GetXaxis()->SetTitleSize(0.09);
   frame_6a0cf20__1->GetYaxis()->SetTitle("Candidates / (50 MeV/#font[12]{c}^{2})");
   frame_6a0cf20__1->GetYaxis()->SetLabelFont(132);
   frame_6a0cf20__1->GetYaxis()->SetTitleFont(132);
   frame_6a0cf20__1->GetYaxis()->SetTitleOffset(1.05);
   frame_6a0cf20__1->GetYaxis()->SetLabelSize(0.09);
   frame_6a0cf20__1->GetYaxis()->SetTitleSize(0.085);
   frame_6a0cf20__1->GetZaxis()->SetLabelFont(132);
   frame_6a0cf20__1->GetZaxis()->SetTitleOffset(1.2);
   frame_6a0cf20__1->GetZaxis()->SetTitleFont(132);
   frame_6a0cf20__1->GetXaxis()->SetNdivisions(4);
   frame_6a0cf20__1->GetYaxis()->SetNdivisions(7);
   frame_6a0cf20__1->Draw("FUNC");
   
   Double_t h_fx[22] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825,
   5875,
   5925,
   5975};
   Double_t h_fy[22] = {
   1,
   0,
   0,
   0,
   1,
   1,
   0,
   1,
   2,
   1,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t h_flx[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_fly[22] = {
   0.8272462,
   0,
   0,
   0,
   0.8272462,
   0.8272462,
   0,
   0.8272462,
   1.291815,
   0.8272462,
   0,
   0.8272462,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t h_fehx[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_fehy[22] = {
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   2.299527,
   1.147874,
   2.299527,
   2.63786,
   2.299527,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(22,h_fx,h_fy,h_flx,h_fehx,h_fly,h_fehy);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B0_M");
   grae->SetFillStyle(1001);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001 = new TH1F("Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001","Histogram of data_plot__B0_M",100,4790,6110);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetMinimum(0);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetMaximum(5.101646);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetDirectory(0);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetLineColor(ci);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetXaxis()->SetLabelFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetXaxis()->SetTitleOffset(.95);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetXaxis()->SetTitleFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetYaxis()->SetLabelFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetYaxis()->SetTitleFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetZaxis()->SetLabelFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001);
   
   grae->Draw("p");
   
   Double_t val_fx1[96] = {
   4850,
   4850,
   4900,
   4950,
   5000,
   5050,
   5100,
   5125,
   5150,
   5175,
   5187.5,
   5200,
   5212.5,
   5218.75,
   5225,
   5228.125,
   5231.25,
   5234.375,
   5237.5,
   5240.625,
   5242.188,
   5243.75,
   5245.312,
   5246.875,
   5248.438,
   5250,
   5251.562,
   5253.125,
   5254.688,
   5256.25,
   5257.812,
   5259.375,
   5260.938,
   5262.5,
   5265.625,
   5267.188,
   5268.75,
   5270.312,
   5271.875,
   5273.438,
   5275,
   5276.562,
   5278.125,
   5279.688,
   5281.25,
   5282.812,
   5284.375,
   5285.938,
   5287.5,
   5289.062,
   5290.625,
   5292.188,
   5293.75,
   5295.312,
   5296.875,
   5300,
   5303.125,
   5304.688,
   5306.25,
   5307.812,
   5309.375,
   5310.938,
   5312.5,
   5314.062,
   5315.625,
   5317.188,
   5318.75,
   5320.312,
   5321.875,
   5323.438,
   5325,
   5326.562,
   5328.125,
   5331.25,
   5334.375,
   5337.5,
   5343.75,
   5350,
   5362.5,
   5375,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6050,
   6050};
   Double_t val_fy1[96] = {
   0,
   0.7858978,
   0.7858978,
   0.7033648,
   0.6298395,
   0.5646708,
   0.507778,
   0.4828328,
   0.4610234,
   0.4441696,
   0.4389726,
   0.4376444,
   0.4432773,
   0.4508529,
   0.4641893,
   0.4741776,
   0.4873398,
   0.5046992,
   0.5275963,
   0.5577644,
   0.5762479,
   0.5974296,
   0.6216895,
   0.649463,
   0.6812531,
   0.7176481,
   0.7593458,
   0.807188,
   0.862209,
   0.9257041,
   0.9984903,
   1.076282,
   1.157498,
   1.241187,
   1.411374,
   1.495232,
   1.57634,
   1.653189,
   1.724269,
   1.788118,
   1.843371,
   1.888805,
   1.923389,
   1.946314,
   1.957028,
   1.95526,
   1.941021,
   1.914613,
   1.876613,
   1.827852,
   1.769383,
   1.702443,
   1.628409,
   1.54875,
   1.464977,
   1.291071,
   1.117932,
   1.035335,
   0.9572929,
   0.8842069,
   0.8163586,
   0.7539107,
   0.6969132,
   0.6453128,
   0.5989657,
   0.5576519,
   0.5210909,
   0.4889571,
   0.4608948,
   0.436532,
   0.4154924,
   0.3974059,
   0.3819167,
   0.3574144,
   0.3396212,
   0.3266306,
   0.309624,
   0.2990111,
   0.2850733,
   0.2747315,
   0.257956,
   0.2300561,
   0.2056907,
   0.1839582,
   0.1645288,
   0.1471526,
   0.1316117,
   0.1177121,
   0.1052805,
   0.09416185,
   0.0842174,
   0.07532319,
   0.06736829,
   0.06736829,
   0,
   0.06736829};
   TGraph *graph = new TGraph(96,val_fx1,val_fy1);
   graph->SetName("total_final_rare_3_Norm[B0_M]");
   graph->SetTitle("Projection of total_final_rare_3");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB2 = new TH1F("Graph_total_final_rare_3_NormoBB0_McB2","Projection of total_final_rare_3",100,4730,6170);
   Graph_total_final_rare_0_NormoBB0_McB2->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB2->SetMaximum(2.152731);
   Graph_total_final_rare_0_NormoBB0_McB2->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB2->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB2->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetXaxis()->SetTitleOffset(.95);
   Graph_total_final_rare_0_NormoBB0_McB2->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_rare_0_NormoBB0_McB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB2);
   
   graph->Draw("l");
   
   /*
   Double_t val_fx2[41] = {
   4826.667,
   4826.667,
   4900,
   4936.667,
   4973.333,
   5010,
   5046.667,
   5083.333,
   5120,
   5156.667,
   5193.333,
   5230,
   5266.667,
   5303.333,
   5321.667,
   5330.833,
   5335.417,
   5340,
   5358.333,
   5362.917,
   5365.208,
   5367.5,
   5372.083,
   5376.667,
   5395,
   5404.167,
   5413.333,
   5422.5,
   5431.667,
   5450,
   5486.667,
   5560,
   5633.333,
   5706.667,
   5780,
   5853.333,
   5926.667,
   6000,
   6000,
   6073.333,
   6073.333};
   Double_t val_fy2[41] = {
   0,
   3.893805,
   3.893805,
   3.636682,
   3.396569,
   3.172351,
   2.962989,
   2.767519,
   2.585053,
   2.414787,
   2.25602,
   2.108237,
   1.971426,
   1.848072,
   1.79735,
   1.782172,
   1.782988,
   1.793682,
   1.869565,
   1.895736,
   1.907291,
   1.909578,
   1.88158,
   1.840821,
   1.641812,
   1.564783,
   1.512366,
   1.476115,
   1.447485,
   1.397241,
   1.304389,
   1.137587,
   0.9922263,
   0.8654488,
   0.754871,
   0.6584218,
   0.5742958,
   0.5009186,
   0.5009186,
   0,
   0.5009186};
   graph = new TGraph(41,val_fx2,val_fy2);
   graph->SetName("total_final_rare_0_Norm[B0_M]_Comp[total_final_rare_0]");
   graph->SetTitle("Projection of total_final_rare_0");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2 = new TH1F("Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2","Projection of total_final_rare_0",100,4702,6198);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetMaximum(4.283186);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetXaxis()->SetTitleOffset(.95);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2);
   
   graph->Draw("l");*/
   
   Double_t val_fx3[99] = {
   4850,
   4850,
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5175,
   5187.5,
   5200,
   5206.25,
   5212.5,
   5218.75,
   5225,
   5228.125,
   5231.25,
   5234.375,
   5237.5,
   5239.062,
   5240.625,
   5242.188,
   5243.75,
   5245.312,
   5246.875,
   5248.438,
   5250,
   5251.562,
   5253.125,
   5254.688,
   5256.25,
   5257.812,
   5259.375,
   5260.938,
   5262.5,
   5265.625,
   5267.188,
   5268.75,
   5270.312,
   5271.875,
   5273.438,
   5275,
   5276.562,
   5278.125,
   5279.688,
   5281.25,
   5282.812,
   5284.375,
   5285.938,
   5287.5,
   5289.062,
   5290.625,
   5292.188,
   5293.75,
   5295.312,
   5296.875,
   5300,
   5303.125,
   5304.688,
   5306.25,
   5307.812,
   5309.375,
   5310.938,
   5312.5,
   5314.062,
   5315.625,
   5317.188,
   5318.75,
   5320.312,
   5321.875,
   5323.438,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5334.375,
   5337.5,
   5340.625,
   5343.75,
   5350,
   5362.5,
   5375,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6050,
   6050};
   Double_t val_fy3[99] = {
   0,
   0.0009068172,
   0.0009068172,
   0.001276853,
   0.001899203,
   0.003047353,
   0.005467687,
   0.01176219,
   0.01929346,
   0.02578801,
   0.03582971,
   0.04302684,
   0.05251967,
   0.0655091,
   0.08418436,
   0.09681432,
   0.1125998,
   0.1325642,
   0.1580482,
   0.1733839,
   0.1907853,
   0.2105465,
   0.2330015,
   0.2585304,
   0.2875683,
   0.3206184,
   0.3582691,
   0.4012181,
   0.4503073,
   0.5065709,
   0.5713043,
   0.6453245,
   0.7243454,
   0.8067868,
   0.891697,
   1.064314,
   1.14938,
   1.231692,
   1.309741,
   1.382017,
   1.447058,
   1.503498,
   1.550116,
   1.585879,
   1.609979,
   1.621865,
   1.621263,
   1.608187,
   1.582938,
   1.546093,
   1.498483,
   1.441161,
   1.375364,
   1.302468,
   1.223944,
   1.141302,
   0.9696459,
   0.7987415,
   0.7172559,
   0.6403213,
   0.568339,
   0.5015904,
   0.4402385,
   0.3843331,
   0.3338211,
   0.2885586,
   0.2483256,
   0.2128416,
   0.1817811,
   0.1547883,
   0.1314913,
   0.1115139,
   0.0944858,
   0.08005128,
   0.06787515,
   0.05764742,
   0.04193804,
   0.03101684,
   0.02342702,
   0.01810589,
   0.01153189,
   0.005504888,
   0.002856135,
   0.0008375265,
   9.196201e-05,
   1.310991e-05,
   2.296063e-06,
   4.74965e-07,
   1.127236e-07,
   3.002379e-08,
   8.82208e-09,
   2.821196e-09,
   9.711779e-10,
   3.566815e-10,
   1.387264e-10,
   5.678565e-11,
   5.678565e-11,
   0,
   5.678565e-11};
   graph = new TGraph(99,val_fx3,val_fy3);
   graph->SetName("total_final_rare_3_Norm[B0_M]_Comp[sig_peak_pdf_final_rare_3]");
   graph->SetTitle("Projection of total_final_rare_3");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3 = new TH1F("Graph_total_final_rare_3_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_3cB3","Projection of total_final_rare_3",100,4730,6170);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetMaximum(1.784051);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetXaxis()->SetTitleOffset(.95);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3);
   
   graph->Draw("l");
   
   Double_t val_fx4[33] = {
   4850,
   4850,
   4900,
   4925,
   4950,
   4975,
   5000,
   5025,
   5050,
   5075,
   5100,
   5125,
   5150,
   5200,
   5250,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6050,
   6050};
   Double_t val_fy4[33] = {
   0,
   0.7849909,
   0.7849909,
   0.7423831,
   0.7020879,
   0.6639799,
   0.6279403,
   0.5938569,
   0.5616234,
   0.5311396,
   0.5023103,
   0.4750458,
   0.4492612,
   0.4018147,
   0.359379,
   0.3214249,
   0.2874792,
   0.2571184,
   0.2299641,
   0.2056776,
   0.1839559,
   0.1645283,
   0.1471525,
   0.1316117,
   0.1177121,
   0.1052805,
   0.09416185,
   0.0842174,
   0.07532319,
   0.06736829,
   0.06736829,
   0,
   0.06736829};
   graph = new TGraph(33,val_fx4,val_fy4);
   graph->SetName("total_final_rare_3_Norm[B0_M]_Comp[com_back_pdf_final_rare_3]");
   graph->SetTitle("Projection of total_final_rare_3");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#000066");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4 = new TH1F("Graph_total_final_rare_3_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4","Projection of total_final_rare_0",100,4730,6170);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetMaximum(0.86349);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetXaxis()->SetTitleOffset(0.95);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetZaxis()->SetTitleOffset(1.1);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4);
   
   graph->Draw("l");
   
   TH1D *frame_6a0cf20__2 = new TH1D("frame_6a0cf20__2","",22,4900,6000);
   frame_6a0cf20__2->SetBinContent(1,4.869753);
   frame_6a0cf20__2->SetMaximum(4.869753);
   frame_6a0cf20__2->SetEntries(1);
   frame_6a0cf20__2->SetDirectory(0);
   frame_6a0cf20__2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_6a0cf20__2->SetLineColor(ci);
   frame_6a0cf20__2->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}) [MeV/#font[12]{c}^{2}]");
   frame_6a0cf20__2->GetXaxis()->SetLabelFont(132);
   frame_6a0cf20__2->GetXaxis()->SetTitleOffset(.95);
   frame_6a0cf20__2->GetXaxis()->SetTitleFont(132);
   frame_6a0cf20__2->GetXaxis()->SetLabelSize(0.09);
   frame_6a0cf20__2->GetXaxis()->SetTitleSize(0.09);
   frame_6a0cf20__2->GetYaxis()->SetTitle("Candidates / (50 MeV/#font[12]{c}^{2})");
   frame_6a0cf20__2->GetYaxis()->SetLabelFont(132);
   frame_6a0cf20__2->GetYaxis()->SetTitleFont(132);
   frame_6a0cf20__2->GetZaxis()->SetLabelFont(132);
   frame_6a0cf20__2->GetYaxis()->SetLabelSize(0.09);
   frame_6a0cf20__2->GetYaxis()->SetTitleSize(0.09);
   frame_6a0cf20__2->GetZaxis()->SetTitleOffset(1.2);
   frame_6a0cf20__2->GetZaxis()->SetTitleFont(132);
   frame_6a0cf20__2->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.2103921,0.8466462,0.5065485,0.9274233,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();

   pt = new TPaveText(0.2103921,0.7570491,0.5065485,0.8404663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("9 fb^{#minus1}");
   pt->Draw();

   pt = new TPaveText(0.2103921,0.671452,0.5265485,0.76846633,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("0.60 #leq BDT < 1.00");
   pt->Draw();

   TLegend *leg = new TLegend(0.5203921,0.701452,0.875485,0.92742);
   leg->SetTextSize(0.054);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("h_data","Data","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_rare_3_Norm[B0_M]","Total","L");

   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_rare_3_Norm[B0_M]_Comp[sig_peak_pdf_final_rare_3]","#it{B}^{0}#rightarrow #it{J/#psi}(#font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}})#font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}}","L");


   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_rare_3_Norm[B0_M]_Comp[com_back_pdf_final_rare_3]","Combinatorial","L");
   ci = TColor::GetColor("#000066");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c_data_d->Modified();
   c_data_d->cd();
   c_data_d->SetSelected(c_data_d);

   grae->Draw("p");

   c_data_d->SaveAs("bd2mmjpsi_mass_fit_B4_paper.pdf");
}


==> figs/Fig7a.C <==
void bs24mu_bf_fit_limit_branchingRatioRare_plugin_cls_expected()
{
//=========Macro generated from canvas: bf_fit_limit_branchingRatioRare_plugin_clsUID3/p-value curves
//=========  (Thu Aug 26 13:34:29 2021) by ROOT version 6.22/00

   gROOT->ProcessLine(".x lhcbStyle.C");

   TCanvas *bf_fit_limit_branchingRatioRare_plugin_clsUID3 = new TCanvas("bf_fit_limit_branchingRatioRare_plugin_clsUID3", "p-value curves",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetHighLightColor(2);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->Range(-4.324324e-10,-0.2179487,2.27027e-09,1.064103);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetFillColor(0);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetBorderMode(0);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetBorderSize(2);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetTickx(1);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetTicky(1);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetLeftMargin(0.16);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetRightMargin(0.10);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetTopMargin(0.05);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetBottomMargin(0.17);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetFrameBorderMode(0);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetFrameBorderMode(0);
   
   TH1F *haxesUID16__1 = new TH1F("haxesUID16__1","",100,0,2e-09);
   haxesUID16__1->SetMinimum(0);
   haxesUID16__1->SetMaximum(1);
   haxesUID16__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   haxesUID16__1->SetLineColor(ci);
   haxesUID16__1->GetXaxis()->SetTitle("#font[32]{B}(#it{B}^{0}_{#it{s}}#rightarrow #font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}}#font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}})");
   haxesUID16__1->GetXaxis()->SetNdivisions(407);
   haxesUID16__1->GetXaxis()->SetLabelFont(133);
   haxesUID16__1->GetXaxis()->SetLabelSize(35);
   haxesUID16__1->GetXaxis()->SetTitleSize(45);
   haxesUID16__1->GetXaxis()->SetTitleOffset(0.9);
   haxesUID16__1->GetXaxis()->SetTitleFont(133);
   haxesUID16__1->GetYaxis()->SetTitle("CL_{S}");
   haxesUID16__1->GetYaxis()->SetNdivisions(407);
   haxesUID16__1->GetYaxis()->SetLabelFont(133);
   haxesUID16__1->GetYaxis()->SetLabelOffset(0.01);
   haxesUID16__1->GetYaxis()->SetLabelSize(35);
   haxesUID16__1->GetYaxis()->SetTitleSize(45);
   haxesUID16__1->GetYaxis()->SetTitleOffset(0.85);
   haxesUID16__1->GetYaxis()->SetTitleFont(133);
   haxesUID16__1->GetZaxis()->SetLabelFont(42);
   haxesUID16__1->GetZaxis()->SetTitleOffset(1);
   haxesUID16__1->GetZaxis()->SetTitleFont(42);
   haxesUID16__1->Draw("AXIS+");
   
   Double_t gErr2_fx3001[80] = {
   0,
   2.546875e-11,
   5.078125e-11,
   7.609375e-11,
   1.014062e-10,
   1.267187e-10,
   1.520312e-10,
   1.773437e-10,
   2.026562e-10,
   2.279687e-10,
   2.532812e-10,
   2.785937e-10,
   3.039062e-10,
   3.292187e-10,
   3.545312e-10,
   3.798437e-10,
   4.051562e-10,
   4.304687e-10,
   4.557812e-10,
   4.810937e-10,
   5.064062e-10,
   5.317187e-10,
   5.570312e-10,
   5.823437e-10,
   6.076562e-10,
   6.329687e-10,
   6.582812e-10,
   6.835937e-10,
   7.089062e-10,
   7.342187e-10,
   7.595312e-10,
   7.848437e-10,
   8.101562e-10,
   8.354687e-10,
   8.607812e-10,
   8.860937e-10,
   9.114062e-10,
   9.367187e-10,
   9.620312e-10,
   9.873437e-10,
   1.012656e-09,
   1.037969e-09,
   1.063281e-09,
   1.088594e-09,
   1.113906e-09,
   1.139219e-09,
   1.164531e-09,
   1.189844e-09,
   1.215156e-09,
   1.240469e-09,
   1.265781e-09,
   1.291094e-09,
   1.316406e-09,
   1.341719e-09,
   1.367031e-09,
   1.392344e-09,
   1.417656e-09,
   1.442969e-09,
   1.468281e-09,
   1.493594e-09,
   1.518906e-09,
   1.544219e-09,
   1.569531e-09,
   1.594844e-09,
   1.620156e-09,
   1.645469e-09,
   1.670781e-09,
   1.696094e-09,
   1.721406e-09,
   1.746719e-09,
   1.772031e-09,
   1.797344e-09,
   1.822656e-09,
   1.847969e-09,
   1.873281e-09,
   1.898594e-09,
   1.923906e-09,
   1.949219e-09,
   1.974531e-09,
   1.999844e-09};
   Double_t gErr2_fy3001[80] = {
   1,
   0.9448536,
   0.8643006,
   0.7839206,
   0.7046011,
   0.6301904,
   0.5577885,
   0.4915274,
   0.4311191,
   0.379443,
   0.3319914,
   0.2899394,
   0.2537902,
   0.2233541,
   0.1954474,
   0.1721277,
   0.1529297,
   0.1366459,
   0.1214085,
   0.1079258,
   0.09627152,
   0.08548626,
   0.07547886,
   0.06729008,
   0.0610897,
   0.05449465,
   0.04913638,
   0.04459796,
   0.03983126,
   0.03529649,
   0.03182887,
   0.02856739,
   0.02543643,
   0.02308712,
   0.02083099,
   0.01867777,
   0.01659695,
   0.01428306,
   0.01238416,
   0.01057242,
   0.009149237,
   0.008083361,
   0.007615444,
   0.006819365,
   0.006191297,
   0.005532443,
   0.004761519,
   0.004036954,
   0.003607357,
   0.003228045,
   0.002847289,
   0.0025635,
   0.002286716,
   0.001963582,
   0.001781749,
   0.001707852,
   0.001662627,
   0.001666744,
   0.001697247,
   0.001575058,
   0.001444697,
   0.001290503,
   0.00106789,
   0.0007941684,
   0.0006067888,
   0.0003801225,
   0.0001937542,
   7.921392e-05,
   3.931949e-05,
   6.457829e-06,
   6.542488e-05,
   0.0001229416,
   0.000178953,
   0.0002304343,
   0.0002797817,
   0.000229324,
   0.000180961,
   0.0001346925,
   6.814348e-05,
   1.594474e-06};
   Double_t gErr2_felx3001[80] = {
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11};
   Double_t gErr2_fely3001[80] = {
   0,
   0.08247052,
   0.139922,
   0.1836709,
   0.2056264,
   0.2016947,
   0.1908633,
   0.1711323,
   0.1527053,
   0.1414124,
   0.1373661,
   0.1339782,
   0.1340169,
   0.1336209,
   0.1275495,
   0.1207365,
   0.1103592,
   0.09854426,
   0.08617219,
   0.07500652,
   0.06693887,
   0.06093354,
   0.05620434,
   0.05295864,
   0.0515563,
   0.04741525,
   0.04481477,
   0.0420761,
   0.03839303,
   0.03463767,
   0.03258953,
   0.0297407,
   0.02722945,
   0.02536327,
   0.02341443,
   0.02122585,
   0.01924329,
   0.01673619,
   0.01482687,
   0.01304053,
   0.01173555,
   0.01079852,
   0.01078284,
   0.01038849,
   0.01029593,
   0.01016621,
   0.009823741,
   0.009437203,
   0.009212194,
   0.00885467,
   0.008477558,
   0.00816481,
   0.008086886,
   0.008366419,
   0.008447232,
   0.008008762,
   0.00742601,
   0.006489806,
   0.005102757,
   0.004413099,
   0.004322182,
   0.005020379,
   0.006366753,
   0.008158236,
   0.009457739,
   0.010982,
   0.01163695,
   0.01175372,
   0.01157382,
   0.01138057,
   0.0108046,
   0.01043197,
   0.0100678,
   0.009576433,
   0.009127307,
   0.008729175,
   0.008327434,
   0.007976641,
   0.007643207,
   0.007309774};
   Double_t gErr2_fehx3001[80] = {
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11};
   Double_t gErr2_fehy3001[80] = {
   0,
   0.05514641,
   0.1356994,
   0.2160794,
   0.2953989,
   0.3698096,
   0.4422115,
   0.5084726,
   0.5688809,
   0.620557,
   0.6680086,
   0.7100606,
   0.7462098,
   0.7766459,
   0.8045526,
   0.8278723,
   0.8470703,
   0.8633541,
   0.8785915,
   0.8920742,
   0.9037285,
   0.5304727,
   0.3981629,
   0.3603229,
   0.3465059,
   0.3273012,
   0.3242319,
   0.3123323,
   0.290073,
   0.2699875,
   0.2622058,
   0.2592149,
   0.2419274,
   0.2276809,
   0.2224115,
   0.2109819,
   0.2053495,
   0.1951684,
   0.1782295,
   0.1704226,
   0.1583653,
   0.1411885,
   0.1296091,
   0.1269338,
   0.1308673,
   0.1243866,
   0.1137122,
   0.1065746,
   0.09946733,
   0.09396426,
   0.09023414,
   0.07844259,
   0.07333111,
   0.06799125,
   0.06063427,
   0.06057153,
   0.0598277,
   0.05595706,
   0.05034417,
   0.04612144,
   0.04745849,
   0.04498592,
   0.04216313,
   0.03538804,
   0.03450607,
   0.03432992,
   0.03101682,
   0.02744391,
   0.02670078,
   0.02314917,
   0.02104027,
   0.02374943,
   0.0243141,
   0.01926331,
   0.01799504,
   0.01814095,
   0.01691468,
   0.01501309,
   0.0141174,
   0.01544203};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(80,gErr2_fx3001,gErr2_fy3001,gErr2_felx3001,gErr2_fehx3001,gErr2_fely3001,gErr2_fehy3001);
   grae->SetName("gErr2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#3182bd");
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = TColor::GetColor("#3182bd");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gErr23001 = new TH1F("Graph_gErr23001","Graph",100,-2.151719e-10,2.215016e-09);
   Graph_gErr23001->SetMinimum(-0.112842);
   Graph_gErr23001->SetMaximum(1.101167);
   Graph_gErr23001->SetDirectory(0);
   Graph_gErr23001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gErr23001->SetLineColor(ci);
   Graph_gErr23001->GetXaxis()->SetLabelFont(42);
   Graph_gErr23001->GetXaxis()->SetTitleOffset(1);
   Graph_gErr23001->GetXaxis()->SetTitleFont(42);
   Graph_gErr23001->GetYaxis()->SetLabelFont(42);
   Graph_gErr23001->GetYaxis()->SetLabelOffset(0.01);
   Graph_gErr23001->GetYaxis()->SetTitleFont(42);
   Graph_gErr23001->GetZaxis()->SetLabelFont(42);
   Graph_gErr23001->GetZaxis()->SetTitleOffset(1);
   Graph_gErr23001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gErr23001);
   
   grae->Draw("e3");
   
   Double_t gErr1_fx3002[80] = {
   0,
   2.546875e-11,
   5.078125e-11,
   7.609375e-11,
   1.014062e-10,
   1.267187e-10,
   1.520312e-10,
   1.773437e-10,
   2.026562e-10,
   2.279687e-10,
   2.532812e-10,
   2.785937e-10,
   3.039062e-10,
   3.292187e-10,
   3.545312e-10,
   3.798437e-10,
   4.051562e-10,
   4.304687e-10,
   4.557812e-10,
   4.810937e-10,
   5.064062e-10,
   5.317187e-10,
   5.570312e-10,
   5.823437e-10,
   6.076562e-10,
   6.329687e-10,
   6.582812e-10,
   6.835937e-10,
   7.089062e-10,
   7.342187e-10,
   7.595312e-10,
   7.848437e-10,
   8.101562e-10,
   8.354687e-10,
   8.607812e-10,
   8.860937e-10,
   9.114062e-10,
   9.367187e-10,
   9.620312e-10,
   9.873437e-10,
   1.012656e-09,
   1.037969e-09,
   1.063281e-09,
   1.088594e-09,
   1.113906e-09,
   1.139219e-09,
   1.164531e-09,
   1.189844e-09,
   1.215156e-09,
   1.240469e-09,
   1.265781e-09,
   1.291094e-09,
   1.316406e-09,
   1.341719e-09,
   1.367031e-09,
   1.392344e-09,
   1.417656e-09,
   1.442969e-09,
   1.468281e-09,
   1.493594e-09,
   1.518906e-09,
   1.544219e-09,
   1.569531e-09,
   1.594844e-09,
   1.620156e-09,
   1.645469e-09,
   1.670781e-09,
   1.696094e-09,
   1.721406e-09,
   1.746719e-09,
   1.772031e-09,
   1.797344e-09,
   1.822656e-09,
   1.847969e-09,
   1.873281e-09,
   1.898594e-09,
   1.923906e-09,
   1.949219e-09,
   1.974531e-09,
   1.999844e-09};
   Double_t gErr1_fy3002[80] = {
   1,
   0.9448536,
   0.8643006,
   0.7839206,
   0.7046011,
   0.6301904,
   0.5577885,
   0.4915274,
   0.4311191,
   0.379443,
   0.3319914,
   0.2899394,
   0.2537902,
   0.2233541,
   0.1954474,
   0.1721277,
   0.1529297,
   0.1366459,
   0.1214085,
   0.1079258,
   0.09627152,
   0.08548626,
   0.07547886,
   0.06729008,
   0.0610897,
   0.05449465,
   0.04913638,
   0.04459796,
   0.03983126,
   0.03529649,
   0.03182887,
   0.02856739,
   0.02543643,
   0.02308712,
   0.02083099,
   0.01867777,
   0.01659695,
   0.01428306,
   0.01238416,
   0.01057242,
   0.009149237,
   0.008083361,
   0.007615444,
   0.006819365,
   0.006191297,
   0.005532443,
   0.004761519,
   0.004036954,
   0.003607357,
   0.003228045,
   0.002847289,
   0.0025635,
   0.002286716,
   0.001963582,
   0.001781749,
   0.001707852,
   0.001662627,
   0.001666744,
   0.001697247,
   0.001575058,
   0.001444697,
   0.001290503,
   0.00106789,
   0.0007941684,
   0.0006067888,
   0.0003801225,
   0.0001937542,
   7.921392e-05,
   3.931949e-05,
   6.457829e-06,
   6.542488e-05,
   0.0001229416,
   0.000178953,
   0.0002304343,
   0.0002797817,
   0.000229324,
   0.000180961,
   0.0001346925,
   6.814348e-05,
   1.594474e-06};
   Double_t gErr1_felx3002[80] = {
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11};
   Double_t gErr1_fely3002[80] = {
   0,
   0.03636642,
   0.07013457,
   0.09727544,
   0.113556,
   0.1181116,
   0.1183821,
   0.110357,
   0.1019036,
   0.09601127,
   0.09161064,
   0.08570175,
   0.08132034,
   0.07750731,
   0.07276388,
   0.06781426,
   0.0641846,
   0.06145446,
   0.05735927,
   0.0517246,
   0.04806583,
   0.044296,
   0.03959111,
   0.03565258,
   0.0334751,
   0.02973115,
   0.0261693,
   0.02395963,
   0.02176503,
   0.01923419,
   0.01768049,
   0.0158644,
   0.014386,
   0.01346211,
   0.01291497,
   0.01229731,
   0.01195727,
   0.01063052,
   0.009283832,
   0.007903688,
   0.006737266,
   0.005681733,
   0.005232427,
   0.004661379,
   0.004186783,
   0.003766488,
   0.003442717,
   0.003157038,
   0.003027664,
   0.002980509,
   0.002958412,
   0.002984268,
   0.003023668,
   0.002993102,
   0.002873829,
   0.002615812,
   0.002345378,
   0.002116269,
   0.001912829,
   0.001702723,
   0.001589138,
   0.00149024,
   0.001394047,
   0.001350464,
   0.001366709,
   0.001382604,
   0.00134943,
   0.001297524,
   0.001209108,
   0.001102487,
   0.001030627,
   0.001015241,
   0.0009890117,
   0.0009919675,
   0.0009849981,
   0.0009197532,
   0.0008399979,
   0.0007887503,
   0.0007216651,
   0.0006545799};
   Double_t gErr1_fehx3002[80] = {
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11,
   1.265625e-11};
   Double_t gErr1_fehy3002[80] = {
   0,
   0.05514641,
   0.1356994,
   0.2160794,
   0.2953989,
   0.3698096,
   0.4422115,
   0.5084726,
   0.5688809,
   0.2691337,
   0.1968852,
   0.1835315,
   0.175139,
   0.1836266,
   0.1855478,
   0.1671977,
   0.1514574,
   0.1402722,
   0.131887,
   0.1253855,
   0.1161865,
   0.1096183,
   0.09196165,
   0.08352552,
   0.08653488,
   0.08042333,
   0.07190373,
   0.0650159,
   0.06299559,
   0.0639505,
   0.0618331,
   0.05881315,
   0.05425908,
   0.04881031,
   0.03954507,
   0.03916819,
   0.0438339,
   0.03872022,
   0.03178192,
   0.02988417,
   0.02743639,
   0.0237832,
   0.02108293,
   0.02242111,
   0.01907046,
   0.01614708,
   0.01643263,
   0.0145897,
   0.01209037,
   0.01174133,
   0.01088937,
   0.009700476,
   0.01097002,
   0.007687594,
   0.006619483,
   0.008284477,
   0.009033067,
   0.007881619,
   0.007818482,
   0.004743771,
   0.004312056,
   0.005128455,
   0.005711048,
   0.00334986,
   0.002481211,
   0.002902863,
   0.003447468,
   0.00327111,
   0.002993405,
   0.001965198,
   0.001373663,
   0.001843963,
   0.001410563,
   0.00210693,
   0.002858236,
   0.001956308,
   0.0009904436,
   0.0009933242,
   0.001292564,
   0.001656104};
   grae = new TGraphAsymmErrors(80,gErr1_fx3002,gErr1_fy3002,gErr1_felx3002,gErr1_fehx3002,gErr1_fely3002,gErr1_fehy3002);
   grae->SetName("gErr1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#9ecae1");
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = TColor::GetColor("#9ecae1");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gErr13002 = new TH1F("Graph_gErr13002","Graph",100,-2.151719e-10,2.215016e-09);
   Graph_gErr13002->SetMinimum(-0.1013401);
   Graph_gErr13002->SetMaximum(1.100122);
   Graph_gErr13002->SetDirectory(0);
   Graph_gErr13002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gErr13002->SetLineColor(ci);
   Graph_gErr13002->GetXaxis()->SetLabelFont(42);
   Graph_gErr13002->GetXaxis()->SetTitleOffset(1);
   Graph_gErr13002->GetXaxis()->SetTitleFont(42);
   Graph_gErr13002->GetYaxis()->SetLabelFont(42);
   Graph_gErr13002->GetYaxis()->SetLabelOffset(0.01);
   Graph_gErr13002->GetYaxis()->SetTitleFont(42);
   Graph_gErr13002->GetZaxis()->SetLabelFont(42);
   Graph_gErr13002->GetZaxis()->SetTitleOffset(1);
   Graph_gErr13002->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gErr13002);
   
   grae->Draw("e3");
   
   Double_t gExp_fx1[80] = {
   0,
   2.546875e-11,
   5.078125e-11,
   7.609375e-11,
   1.014062e-10,
   1.267187e-10,
   1.520312e-10,
   1.773437e-10,
   2.026562e-10,
   2.279687e-10,
   2.532812e-10,
   2.785937e-10,
   3.039062e-10,
   3.292187e-10,
   3.545312e-10,
   3.798437e-10,
   4.051562e-10,
   4.304687e-10,
   4.557812e-10,
   4.810937e-10,
   5.064062e-10,
   5.317187e-10,
   5.570312e-10,
   5.823437e-10,
   6.076562e-10,
   6.329687e-10,
   6.582812e-10,
   6.835937e-10,
   7.089062e-10,
   7.342187e-10,
   7.595312e-10,
   7.848437e-10,
   8.101562e-10,
   8.354687e-10,
   8.607812e-10,
   8.860937e-10,
   9.114062e-10,
   9.367187e-10,
   9.620312e-10,
   9.873437e-10,
   1.012656e-09,
   1.037969e-09,
   1.063281e-09,
   1.088594e-09,
   1.113906e-09,
   1.139219e-09,
   1.164531e-09,
   1.189844e-09,
   1.215156e-09,
   1.240469e-09,
   1.265781e-09,
   1.291094e-09,
   1.316406e-09,
   1.341719e-09,
   1.367031e-09,
   1.392344e-09,
   1.417656e-09,
   1.442969e-09,
   1.468281e-09,
   1.493594e-09,
   1.518906e-09,
   1.544219e-09,
   1.569531e-09,
   1.594844e-09,
   1.620156e-09,
   1.645469e-09,
   1.670781e-09,
   1.696094e-09,
   1.721406e-09,
   1.746719e-09,
   1.772031e-09,
   1.797344e-09,
   1.822656e-09,
   1.847969e-09,
   1.873281e-09,
   1.898594e-09,
   1.923906e-09,
   1.949219e-09,
   1.974531e-09,
   1.999844e-09};
   Double_t gExp_fy1[80] = {
   1,
   0.9448536,
   0.8643006,
   0.7839206,
   0.7046011,
   0.6301904,
   0.5577885,
   0.4915274,
   0.4311191,
   0.379443,
   0.3319914,
   0.2899394,
   0.2537902,
   0.2233541,
   0.1954474,
   0.1721277,
   0.1529297,
   0.1366459,
   0.1214085,
   0.1079258,
   0.09627152,
   0.08548626,
   0.07547886,
   0.06729008,
   0.0610897,
   0.05449465,
   0.04913638,
   0.04459796,
   0.03983126,
   0.03529649,
   0.03182887,
   0.02856739,
   0.02543643,
   0.02308712,
   0.02083099,
   0.01867777,
   0.01659695,
   0.01428306,
   0.01238416,
   0.01057242,
   0.009149237,
   0.008083361,
   0.007615444,
   0.006819365,
   0.006191297,
   0.005532443,
   0.004761519,
   0.004036954,
   0.003607357,
   0.003228045,
   0.002847289,
   0.0025635,
   0.002286716,
   0.001963582,
   0.001781749,
   0.001707852,
   0.001662627,
   0.001666744,
   0.001697247,
   0.001575058,
   0.001444697,
   0.001290503,
   0.00106789,
   0.0007941684,
   0.0006067888,
   0.0003801225,
   0.0001937542,
   7.921392e-05,
   3.931949e-05,
   6.457829e-06,
   6.542488e-05,
   0.0001229416,
   0.000178953,
   0.0002304343,
   0.0002797817,
   0.000229324,
   0.000180961,
   0.0001346925,
   6.814348e-05,
   1.594474e-06};
   TGraph *graph = new TGraph(80,gExp_fx1,gExp_fy1);
   graph->SetName("gExp");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_gExp1 = new TH1F("Graph_gExp1","Graph",100,0,2.199828e-09);
   Graph_gExp1->SetMinimum(1.435026e-06);
   Graph_gExp1->SetMaximum(1.1);
   Graph_gExp1->SetDirectory(0);
   Graph_gExp1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gExp1->SetLineColor(ci);
   Graph_gExp1->GetXaxis()->SetLabelFont(42);
   Graph_gExp1->GetXaxis()->SetTitleOffset(1);
   Graph_gExp1->GetXaxis()->SetTitleFont(42);
   Graph_gExp1->GetYaxis()->SetLabelFont(42);
   Graph_gExp1->GetYaxis()->SetLabelOffset(0.01);
   Graph_gExp1->GetYaxis()->SetTitleFont(42);
   Graph_gExp1->GetZaxis()->SetLabelFont(42);
   Graph_gExp1->GetZaxis()->SetTitleOffset(1);
   Graph_gExp1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_gExp1);
   
   graph->Draw("l");
   
   Double_t gObs_fx1001[71] = {
   2.279687e-10,
   2.532812e-10,
   2.785937e-10,
   3.039062e-10,
   3.292187e-10,
   3.545312e-10,
   3.798437e-10,
   4.051562e-10,
   4.304687e-10,
   4.557812e-10,
   4.810937e-10,
   5.064062e-10,
   5.317187e-10,
   5.570312e-10,
   5.823437e-10,
   6.076562e-10,
   6.329687e-10,
   6.582812e-10,
   6.835937e-10,
   7.089062e-10,
   7.342187e-10,
   7.595312e-10,
   7.848437e-10,
   8.101562e-10,
   8.354687e-10,
   8.607812e-10,
   8.860937e-10,
   9.114062e-10,
   9.367187e-10,
   9.620312e-10,
   9.873437e-10,
   1.012656e-09,
   1.037969e-09,
   1.063281e-09,
   1.088594e-09,
   1.113906e-09,
   1.139219e-09,
   1.164531e-09,
   1.189844e-09,
   1.215156e-09,
   1.240469e-09,
   1.265781e-09,
   1.291094e-09,
   1.316406e-09,
   1.341719e-09,
   1.367031e-09,
   1.392344e-09,
   1.417656e-09,
   1.442969e-09,
   1.468281e-09,
   1.493594e-09,
   1.518906e-09,
   1.544219e-09,
   1.569531e-09,
   1.594844e-09,
   1.620156e-09,
   1.645469e-09,
   1.670781e-09,
   1.696094e-09,
   1.721406e-09,
   1.746719e-09,
   1.772031e-09,
   1.797344e-09,
   1.822656e-09,
   1.847969e-09,
   1.873281e-09,
   1.898594e-09,
   1.923906e-09,
   1.949219e-09,
   1.974531e-09,
   1.999844e-09};
   Double_t gObs_fy1001[71] = {
   0.5960268,
   0.564771,
   0.4952807,
   0.4381523,
   0.4412238,
   0.422907,
   0.3593673,
   0.3259223,
   0.2943191,
   0.2744453,
   0.2512747,
   0.2132335,
   0.2113479,
   0.1645392,
   0.14199,
   0.1574988,
   0.1307344,
   0.1222254,
   0.1058708,
   0.09250063,
   0.09337232,
   0.08286425,
   0.08910938,
   0.06890789,
   0.06663208,
   0.04560864,
   0.04759349,
   0.06058734,
   0.04161208,
   0.03511319,
   0.0345088,
   0.02791845,
   0.02590054,
   0.01921662,
   0.02441323,
   0.02227489,
   0.01709844,
   0.01561292,
   0.01193114,
   0.01114382,
   0.01277051,
   0.009812421,
   0.006007544,
   0.01357428,
   0.004575512,
   0.004550716,
   0.004578446,
   0.009931839,
   0.005354563,
   0.01157039,
   0.003082169,
   0.004633907,
   0.003873267,
   0.003867273,
   0.001553684,
   0.003093017,
   0.001554022,
   0.002340529,
   0.0007748166,
   0.003898926,
   0,
   0,
   0.001571581,
   0.0007824004,
   0.001580882,
   0.002373184,
   0.001582105,
   0.0007884465,
   0,
   0.0007911279,
   0.0007974192};
   Double_t gObs_fex1001[71] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t gObs_fey1001[71] = {
   0.01744153,
   0.01717215,
   0.01640703,
   0.01571229,
   0.01579675,
   0.01561628,
   0.01459906,
   0.01408311,
   0.01349566,
   0.01315993,
   0.01265292,
   0.01179349,
   0.0117556,
   0.01048892,
   0.00983214,
   0.01029186,
   0.009468753,
   0.009150844,
   0.008552798,
   0.007999368,
   0.008072669,
   0.00760523,
   0.007898974,
   0.006978013,
   0.006896842,
   0.005697359,
   0.005850949,
   0.006576617,
   0.00547047,
   0.005036154,
   0.005002643,
   0.004506655,
   0.004358132,
   0.003755981,
   0.004231714,
   0.004051232,
   0.003554835,
   0.003398068,
   0.002976841,
   0.002872104,
   0.003090891,
   0.002717179,
   0.002121956,
   0.003192648,
   0.001866608,
   0.001856521,
   0.001867834,
   0.002750487,
   0.002022219,
   0.002982393,
   0.001540397,
   0.001890515,
   0.001731223,
   0.001728556,
   0.001098377,
   0.001545844,
   0.001098624,
   0.001350872,
   0.000774735,
   0.00174272,
   0,
   0,
   0.001111043,
   0.0007823204,
   0.001117624,
   0.001369739,
   0.001118489,
   0.0007883669,
   0,
   0.0007910503,
   0.0007973402};
   TGraphErrors *gre = new TGraphErrors(71,gObs_fx1001,gObs_fy1001,gObs_fex1001,gObs_fey1001);
   gre->SetName("gObs");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);
   gre->SetLineWidth(3);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_gObs1001 = new TH1F("Graph_gObs1001","Graph",100,5.078125e-11,2.177031e-09);
   Graph_gObs1001->SetMinimum(0);
   Graph_gObs1001->SetMaximum(0.6748152);
   Graph_gObs1001->SetDirectory(0);
   Graph_gObs1001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gObs1001->SetLineColor(ci);
   Graph_gObs1001->GetXaxis()->SetLabelFont(42);
   Graph_gObs1001->GetXaxis()->SetTitleOffset(1);
   Graph_gObs1001->GetXaxis()->SetTitleFont(42);
   Graph_gObs1001->GetYaxis()->SetLabelFont(42);
   Graph_gObs1001->GetYaxis()->SetLabelOffset(0.01);
   Graph_gObs1001->GetYaxis()->SetTitleFont(42);
   Graph_gObs1001->GetZaxis()->SetLabelFont(42);
   Graph_gObs1001->GetZaxis()->SetTitleOffset(1);
   Graph_gObs1001->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_gObs1001);
   
   gre->Draw("lep");
   
   TLegend *leg = new TLegend(0.68,0.58,0.93,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(133);
   leg->SetTextSize(21.75);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("gObs","Observed","LEP");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("gExp","Expected","L");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("gErr1","#pm 1#sigma","F");

   ci = TColor::GetColor("#9ecae1");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = TColor::GetColor("#9ecae1");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("gErr2","#pm 2#sigma","F");

   ci = TColor::GetColor("#3182bd");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = TColor::GetColor("#3182bd");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(13e-10,0.12,1.5e-09,0.17,"BR");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(133);
   pt->SetTextSize(35);
   TText *pt_LaTex = pt->AddText("90.0%");
   pt->Draw();
   TLine *line = new TLine(0,0.1,2e-09,0.1);
   line->SetLineStyle(3);
   line->Draw();
   
   pt = new TPaveText(16e-10,0.07,1.8e-09,0.12,"BR");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(133);
   pt->SetTextSize(35);
   pt_LaTex = pt->AddText("95.0%");
   pt->Draw();
   line = new TLine(0,0.05,2e-09,0.05);
   line->SetLineStyle(3);
   line->Draw();
   
   pt = new TPaveText(0.80,0.48,0.870,0.605,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(32);
   pt->SetTextFont(133);
   pt->SetTextSize(30);
   pt_LaTex = pt->AddText("GammaCombo");
   pt->Draw();

   pt = new TPaveText(0.4003921,0.8466462,0.5165485,0.9274233,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();

   pt = new TPaveText(0.4003921,0.7570491,0.5165485,0.8404663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("9 fb^{#minus1}");
   pt->Draw();
   
   TH1F *haxesUID16_copy__2 = new TH1F("haxesUID16_copy__2","",100,0,2e-09);
   haxesUID16_copy__2->SetMinimum(0);
   haxesUID16_copy__2->SetMaximum(1);
   haxesUID16_copy__2->SetDirectory(0);
   haxesUID16_copy__2->SetStats(0);

   ci = TColor::GetColor("#000099");
   haxesUID16_copy__2->SetLineColor(ci);
   haxesUID16_copy__2->GetXaxis()->SetTitle("#font[32]{B}(#it{B}^{0}_{#it{s}}#rightarrow #font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}}#font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}})");
   haxesUID16_copy__2->GetXaxis()->SetNdivisions(407);
   haxesUID16_copy__2->GetXaxis()->SetLabelFont(133);
   haxesUID16_copy__2->GetXaxis()->SetLabelSize(35);
   haxesUID16_copy__2->GetXaxis()->SetTitleSize(45);
   haxesUID16_copy__2->GetXaxis()->SetTitleOffset(0.9);
   haxesUID16_copy__2->GetXaxis()->SetTitleFont(133);
   haxesUID16_copy__2->GetYaxis()->SetTitle("CL_{S}");
   haxesUID16_copy__2->GetYaxis()->SetNdivisions(407);
   haxesUID16_copy__2->GetYaxis()->SetLabelFont(133);
   haxesUID16_copy__2->GetYaxis()->SetLabelOffset(0.01);
   haxesUID16_copy__2->GetYaxis()->SetLabelSize(35);
   haxesUID16_copy__2->GetYaxis()->SetTitleSize(45);
   haxesUID16_copy__2->GetYaxis()->SetTitleOffset(0.85);
   haxesUID16_copy__2->GetYaxis()->SetTitleFont(133);
   haxesUID16_copy__2->GetZaxis()->SetLabelFont(42);
   haxesUID16_copy__2->GetZaxis()->SetTitleOffset(1);
   haxesUID16_copy__2->GetZaxis()->SetTitleFont(42);
   haxesUID16_copy__2->Draw("sameaxis");
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->Modified();
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->cd();
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetSelected(bf_fit_limit_branchingRatioRare_plugin_clsUID3);

   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SaveAs("bs24mu_bf_fit_limit_branchingRatioRare_plugin_cls_expected.pdf");
}


==> figs/Fig7b.C <==
void bd24mu_bf_fit_limit_branchingRatioRare_plugin_cls_expected()
{
//=========Macro generated from canvas: bf_fit_limit_branchingRatioRare_plugin_clsUID3/p-value curves
//=========  (Thu Aug 26 14:32:21 2021) by ROOT version 6.22/00

   gROOT->ProcessLine(".x lhcbStyle.C");
   TCanvas *bf_fit_limit_branchingRatioRare_plugin_clsUID3 = new TCanvas("bf_fit_limit_branchingRatioRare_plugin_clsUID3", "p-value curves",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetHighLightColor(2);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->Range(-1.297297e-10,-0.2179487,6.810811e-10,1.064103);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetFillColor(0);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetBorderMode(0);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetBorderSize(2);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetTickx(1);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetTicky(1);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetLeftMargin(0.16);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetRightMargin(0.10);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetTopMargin(0.05);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetBottomMargin(0.17);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetFrameBorderMode(0);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetFrameBorderMode(0);
   
   TH1F *haxesUID16__1 = new TH1F("haxesUID16__1","",100,0,6e-10);
   haxesUID16__1->SetMinimum(0);
   haxesUID16__1->SetMaximum(1);
   haxesUID16__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   haxesUID16__1->SetLineColor(ci);
   haxesUID16__1->GetXaxis()->SetTitle("#font[32]{B}(#it{B}^{0}#rightarrow #font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}}#font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}})");
   haxesUID16__1->GetXaxis()->SetNdivisions(407);
   haxesUID16__1->GetXaxis()->SetLabelFont(133);
   haxesUID16__1->GetXaxis()->SetLabelSize(35);
   haxesUID16__1->GetXaxis()->SetTitleSize(45);
   haxesUID16__1->GetXaxis()->SetTitleOffset(0.9);
   haxesUID16__1->GetXaxis()->SetTitleFont(133);
   haxesUID16__1->GetYaxis()->SetTitle("CL_{S}");
   haxesUID16__1->GetYaxis()->SetNdivisions(407);
   haxesUID16__1->GetYaxis()->SetLabelFont(133);
   haxesUID16__1->GetYaxis()->SetLabelOffset(0.01);
   haxesUID16__1->GetYaxis()->SetLabelSize(35);
   haxesUID16__1->GetYaxis()->SetTitleSize(45);
   haxesUID16__1->GetYaxis()->SetTitleOffset(0.85);
   haxesUID16__1->GetYaxis()->SetTitleFont(133);
   haxesUID16__1->GetZaxis()->SetLabelFont(42);
   haxesUID16__1->GetZaxis()->SetTitleOffset(1);
   haxesUID16__1->GetZaxis()->SetTitleFont(42);
   haxesUID16__1->Draw("AXIS+");
   
   Double_t gErr2_fx3001[80] = {
   0,
   7.640625e-12,
   1.523437e-11,
   2.282812e-11,
   3.042187e-11,
   3.801562e-11,
   4.560937e-11,
   5.320312e-11,
   6.079687e-11,
   6.839062e-11,
   7.598437e-11,
   8.357812e-11,
   9.117187e-11,
   9.876562e-11,
   1.063594e-10,
   1.139531e-10,
   1.215469e-10,
   1.291406e-10,
   1.367344e-10,
   1.443281e-10,
   1.519219e-10,
   1.595156e-10,
   1.671094e-10,
   1.747031e-10,
   1.822969e-10,
   1.898906e-10,
   1.974844e-10,
   2.050781e-10,
   2.126719e-10,
   2.202656e-10,
   2.278594e-10,
   2.354531e-10,
   2.430469e-10,
   2.506406e-10,
   2.582344e-10,
   2.658281e-10,
   2.734219e-10,
   2.810156e-10,
   2.886094e-10,
   2.962031e-10,
   3.037969e-10,
   3.113906e-10,
   3.189844e-10,
   3.265781e-10,
   3.341719e-10,
   3.417656e-10,
   3.493594e-10,
   3.569531e-10,
   3.645469e-10,
   3.721406e-10,
   3.797344e-10,
   3.873281e-10,
   3.949219e-10,
   4.025156e-10,
   4.101094e-10,
   4.177031e-10,
   4.252969e-10,
   4.328906e-10,
   4.404844e-10,
   4.480781e-10,
   4.556719e-10,
   4.632656e-10,
   4.708594e-10,
   4.784531e-10,
   4.860469e-10,
   4.936406e-10,
   5.012344e-10,
   5.088281e-10,
   5.164219e-10,
   5.240156e-10,
   5.316094e-10,
   5.392031e-10,
   5.467969e-10,
   5.543906e-10,
   5.619844e-10,
   5.695781e-10,
   5.771719e-10,
   5.847656e-10,
   5.923594e-10,
   5.999531e-10};
   Double_t gErr2_fy3001[80] = {
   1,
   0.9116498,
   0.8222422,
   0.7365325,
   0.6550232,
   0.5820512,
   0.5148401,
   0.4560562,
   0.4033026,
   0.3581968,
   0.3166699,
   0.2791111,
   0.2440073,
   0.2132166,
   0.1848574,
   0.1598301,
   0.1387593,
   0.1221791,
   0.1065783,
   0.09399904,
   0.08374504,
   0.07539006,
   0.06798109,
   0.06247687,
   0.05703466,
   0.05130564,
   0.0454828,
   0.03951947,
   0.03342944,
   0.02854388,
   0.02464063,
   0.02094961,
   0.01778445,
   0.01536195,
   0.01310072,
   0.0109401,
   0.009597799,
   0.008716688,
   0.007943259,
   0.007140119,
   0.006709862,
   0.006087718,
   0.005439993,
   0.004681367,
   0.004111444,
   0.003477538,
   0.003041441,
   0.002701885,
   0.002495578,
   0.002244553,
   0.002037086,
   0.001797878,
   0.001570445,
   0.001372086,
   0.001274843,
   0.001205206,
   0.001117795,
   0.001028978,
   0.0009374688,
   0.0008461177,
   0.0007267124,
   0.0006526484,
   0.0005937813,
   0.0005571011,
   0.0004804547,
   0.0004314373,
   0.0003741122,
   0.0003156582,
   0.0002508485,
   0.000226305,
   0.0001789287,
   0.0001353658,
   8.930779e-05,
   6.06649e-05,
   2.968086e-05,
   1.591201e-05,
   6.494647e-06,
   1.428773e-06,
   -1.461357e-06,
   -4.351488e-06};
   Double_t gErr2_felx3001[80] = {
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12};
   Double_t gErr2_fely3001[80] = {
   0,
   0.2253183,
   0.2729349,
   0.3037361,
   0.3103837,
   0.2981701,
   0.2687106,
   0.2452427,
   0.2190813,
   0.2030034,
   0.1905354,
   0.1822033,
   0.1683907,
   0.1584131,
   0.1461375,
   0.1320078,
   0.1170634,
   0.1049302,
   0.09451393,
   0.08413099,
   0.07605058,
   0.06914331,
   0.06291314,
   0.05699526,
   0.05259466,
   0.04756443,
   0.04251009,
   0.03766959,
   0.03264001,
   0.0282241,
   0.02506481,
   0.02194416,
   0.0192742,
   0.0174287,
   0.01560056,
   0.01359303,
   0.01261679,
   0.01225386,
   0.01195716,
   0.01165555,
   0.01171877,
   0.01149204,
   0.01109117,
   0.01051753,
   0.01019383,
   0.009935387,
   0.009866191,
   0.009754492,
   0.009887927,
   0.009950515,
   0.01006635,
   0.01016925,
   0.01040502,
   0.01069396,
   0.01080911,
   0.01084153,
   0.0108848,
   0.01094488,
   0.0109873,
   0.01124326,
   0.01158807,
   0.01164133,
   0.01135201,
   0.01105534,
   0.01080249,
   0.01031227,
   0.009942403,
   0.009657897,
   0.009356875,
   0.008867397,
   0.008427684,
   0.008044395,
   0.007746247,
   0.007327337,
   0.006988864,
   0.006667605,
   0.006350698,
   0.006038143,
   0.005727763,
   0.005417384};
   Double_t gErr2_fehx3001[80] = {
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12};
   Double_t gErr2_fehy3001[80] = {
   0,
   0.08835023,
   0.1777578,
   0.2634675,
   0.3449768,
   0.4179488,
   0.4851599,
   0.5439438,
   0.5966974,
   0.6418032,
   0.6833301,
   0.7208889,
   0.7559927,
   0.7867834,
   0.8151426,
   0.8401699,
   0.8612407,
   0.8778209,
   0.8934217,
   0.5212804,
   0.3959984,
   0.369277,
   0.3475138,
   0.3351766,
   0.3291438,
   0.3086104,
   0.2856415,
   0.2651994,
   0.252169,
   0.2447182,
   0.2298718,
   0.2217402,
   0.2139328,
   0.1929887,
   0.1804219,
   0.1681929,
   0.1531117,
   0.1471865,
   0.1455026,
   0.132351,
   0.1299863,
   0.1299791,
   0.1172156,
   0.1095308,
   0.1088438,
   0.09742149,
   0.08355294,
   0.08148229,
   0.08233857,
   0.07630413,
   0.07113602,
   0.062433,
   0.05534512,
   0.05622651,
   0.05614108,
   0.04904826,
   0.03744366,
   0.03795244,
   0.03557157,
   0.03229541,
   0.03294035,
   0.03121793,
   0.03012195,
   0.02723692,
   0.02266245,
   0.02194562,
   0.02296432,
   0.02240529,
   0.02107858,
   0.01967787,
   0.01914927,
   0.01733513,
   0.01607178,
   0.01601503,
   0.01468544,
   0.01310048,
   0.01166436,
   0.01240265,
   0.01376188,
   0.01016744};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(80,gErr2_fx3001,gErr2_fy3001,gErr2_felx3001,gErr2_fehx3001,gErr2_fely3001,gErr2_fehy3001);
   grae->SetName("gErr2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#3182bd");
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = TColor::GetColor("#3182bd");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gErr23001 = new TH1F("Graph_gErr23001","Graph",100,-6.455156e-11,6.645047e-10);
   Graph_gErr23001->SetMinimum(-0.1120875);
   Graph_gErr23001->SetMaximum(1.101099);
   Graph_gErr23001->SetDirectory(0);
   Graph_gErr23001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gErr23001->SetLineColor(ci);
   Graph_gErr23001->GetXaxis()->SetLabelFont(42);
   Graph_gErr23001->GetXaxis()->SetTitleOffset(1);
   Graph_gErr23001->GetXaxis()->SetTitleFont(42);
   Graph_gErr23001->GetYaxis()->SetLabelFont(42);
   Graph_gErr23001->GetYaxis()->SetLabelOffset(0.01);
   Graph_gErr23001->GetYaxis()->SetTitleFont(42);
   Graph_gErr23001->GetZaxis()->SetLabelFont(42);
   Graph_gErr23001->GetZaxis()->SetTitleOffset(1);
   Graph_gErr23001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gErr23001);
   
   grae->Draw("e3");
   
   Double_t gErr1_fx3002[80] = {
   0,
   7.640625e-12,
   1.523437e-11,
   2.282812e-11,
   3.042187e-11,
   3.801562e-11,
   4.560937e-11,
   5.320312e-11,
   6.079687e-11,
   6.839062e-11,
   7.598437e-11,
   8.357812e-11,
   9.117187e-11,
   9.876562e-11,
   1.063594e-10,
   1.139531e-10,
   1.215469e-10,
   1.291406e-10,
   1.367344e-10,
   1.443281e-10,
   1.519219e-10,
   1.595156e-10,
   1.671094e-10,
   1.747031e-10,
   1.822969e-10,
   1.898906e-10,
   1.974844e-10,
   2.050781e-10,
   2.126719e-10,
   2.202656e-10,
   2.278594e-10,
   2.354531e-10,
   2.430469e-10,
   2.506406e-10,
   2.582344e-10,
   2.658281e-10,
   2.734219e-10,
   2.810156e-10,
   2.886094e-10,
   2.962031e-10,
   3.037969e-10,
   3.113906e-10,
   3.189844e-10,
   3.265781e-10,
   3.341719e-10,
   3.417656e-10,
   3.493594e-10,
   3.569531e-10,
   3.645469e-10,
   3.721406e-10,
   3.797344e-10,
   3.873281e-10,
   3.949219e-10,
   4.025156e-10,
   4.101094e-10,
   4.177031e-10,
   4.252969e-10,
   4.328906e-10,
   4.404844e-10,
   4.480781e-10,
   4.556719e-10,
   4.632656e-10,
   4.708594e-10,
   4.784531e-10,
   4.860469e-10,
   4.936406e-10,
   5.012344e-10,
   5.088281e-10,
   5.164219e-10,
   5.240156e-10,
   5.316094e-10,
   5.392031e-10,
   5.467969e-10,
   5.543906e-10,
   5.619844e-10,
   5.695781e-10,
   5.771719e-10,
   5.847656e-10,
   5.923594e-10,
   5.999531e-10};
   Double_t gErr1_fy3002[80] = {
   1,
   0.9116498,
   0.8222422,
   0.7365325,
   0.6550232,
   0.5820512,
   0.5148401,
   0.4560562,
   0.4033026,
   0.3581968,
   0.3166699,
   0.2791111,
   0.2440073,
   0.2132166,
   0.1848574,
   0.1598301,
   0.1387593,
   0.1221791,
   0.1065783,
   0.09399904,
   0.08374504,
   0.07539006,
   0.06798109,
   0.06247687,
   0.05703466,
   0.05130564,
   0.0454828,
   0.03951947,
   0.03342944,
   0.02854388,
   0.02464063,
   0.02094961,
   0.01778445,
   0.01536195,
   0.01310072,
   0.0109401,
   0.009597799,
   0.008716688,
   0.007943259,
   0.007140119,
   0.006709862,
   0.006087718,
   0.005439993,
   0.004681367,
   0.004111444,
   0.003477538,
   0.003041441,
   0.002701885,
   0.002495578,
   0.002244553,
   0.002037086,
   0.001797878,
   0.001570445,
   0.001372086,
   0.001274843,
   0.001205206,
   0.001117795,
   0.001028978,
   0.0009374688,
   0.0008461177,
   0.0007267124,
   0.0006526484,
   0.0005937813,
   0.0005571011,
   0.0004804547,
   0.0004314373,
   0.0003741122,
   0.0003156582,
   0.0002508485,
   0.000226305,
   0.0001789287,
   0.0001353658,
   8.930779e-05,
   6.06649e-05,
   2.968086e-05,
   1.591201e-05,
   6.494647e-06,
   1.428773e-06,
   -1.461357e-06,
   -4.351488e-06};
   Double_t gErr1_felx3002[80] = {
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12};
   Double_t gErr1_fely3002[80] = {
   0,
   0.08835352,
   0.1122354,
   0.126875,
   0.135034,
   0.1390268,
   0.134993,
   0.1281812,
   0.1228669,
   0.1174924,
   0.11063,
   0.1038661,
   0.09647437,
   0.09055178,
   0.08518836,
   0.07861705,
   0.07197136,
   0.06645617,
   0.06016912,
   0.05394469,
   0.04905937,
   0.04537121,
   0.0418627,
   0.03948048,
   0.03695798,
   0.0336771,
   0.03042886,
   0.02680352,
   0.02255489,
   0.01936966,
   0.01715562,
   0.0145671,
   0.01247079,
   0.01118666,
   0.009669161,
   0.008175922,
   0.00751522,
   0.007108337,
   0.006681143,
   0.006238379,
   0.00600735,
   0.005551884,
   0.005082828,
   0.00446159,
   0.004006209,
   0.003549199,
   0.003239342,
   0.002965862,
   0.002847036,
   0.002666723,
   0.002509195,
   0.002352594,
   0.00224187,
   0.002149759,
   0.002128763,
   0.00211501,
   0.002088107,
   0.002042902,
   0.001978902,
   0.001942568,
   0.001883195,
   0.001821014,
   0.001739287,
   0.001683099,
   0.001606741,
   0.001557913,
   0.001506196,
   0.001434855,
   0.001341685,
   0.001229504,
   0.001088432,
   0.0009547897,
   0.000843036,
   0.0007488252,
   0.0006698644,
   0.00058693,
   0.0005118842,
   0.0004597295,
   0.0004024514,
   0.0003451732};
   Double_t gErr1_fehx3002[80] = {
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12,
   3.796875e-12};
   Double_t gErr1_fehy3002[80] = {
   0,
   0.08835023,
   0.1777578,
   0.2634675,
   0.3449768,
   0.4179488,
   0.4851599,
   0.5439438,
   0.5966974,
   0.2923202,
   0.2127592,
   0.2056523,
   0.1962134,
   0.1829813,
   0.1629298,
   0.1480282,
   0.1408615,
   0.1431823,
   0.1420989,
   0.1411653,
   0.1228616,
   0.1110273,
   0.09910752,
   0.0903304,
   0.08371384,
   0.0790793,
   0.07509055,
   0.07090717,
   0.06438316,
   0.05964574,
   0.05059339,
   0.04576617,
   0.04344616,
   0.04238194,
   0.0427786,
   0.04104038,
   0.03880543,
   0.03477535,
   0.03232559,
   0.02819355,
   0.02579062,
   0.02460031,
   0.02256395,
   0.01999671,
   0.01919342,
   0.01565056,
   0.01177816,
   0.009341588,
   0.01079395,
   0.01160503,
   0.01104557,
   0.01162621,
   0.009554494,
   0.007905138,
   0.007570946,
   0.007138776,
   0.006142247,
   0.006627399,
   0.003089297,
   0.002472259,
   0.003893401,
   0.004871767,
   0.005231347,
   0.003666445,
   0.002584921,
   0.003929833,
   0.005845184,
   0.003116639,
   0.001447112,
   0.001488347,
   0.001281598,
   0.001154033,
   0.001231116,
   0.001422725,
   0.001615295,
   0.001195308,
   0.000626959,
   0.0009252605,
   0.0009120437,
   0.0007698431};
   grae = new TGraphAsymmErrors(80,gErr1_fx3002,gErr1_fy3002,gErr1_felx3002,gErr1_fehx3002,gErr1_fely3002,gErr1_fehy3002);
   grae->SetName("gErr1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#9ecae1");
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = TColor::GetColor("#9ecae1");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gErr13002 = new TH1F("Graph_gErr13002","Graph",100,-6.455156e-11,6.645047e-10);
   Graph_gErr13002->SetMinimum(-0.1012852);
   Graph_gErr13002->SetMaximum(1.100117);
   Graph_gErr13002->SetDirectory(0);
   Graph_gErr13002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gErr13002->SetLineColor(ci);
   Graph_gErr13002->GetXaxis()->SetLabelFont(42);
   Graph_gErr13002->GetXaxis()->SetTitleOffset(1);
   Graph_gErr13002->GetXaxis()->SetTitleFont(42);
   Graph_gErr13002->GetYaxis()->SetLabelFont(42);
   Graph_gErr13002->GetYaxis()->SetLabelOffset(0.01);
   Graph_gErr13002->GetYaxis()->SetTitleFont(42);
   Graph_gErr13002->GetZaxis()->SetLabelFont(42);
   Graph_gErr13002->GetZaxis()->SetTitleOffset(1);
   Graph_gErr13002->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gErr13002);
   
   grae->Draw("e3");
   
   Double_t gExp_fx1[80] = {
   0,
   7.640625e-12,
   1.523437e-11,
   2.282812e-11,
   3.042187e-11,
   3.801562e-11,
   4.560937e-11,
   5.320312e-11,
   6.079687e-11,
   6.839062e-11,
   7.598437e-11,
   8.357812e-11,
   9.117187e-11,
   9.876562e-11,
   1.063594e-10,
   1.139531e-10,
   1.215469e-10,
   1.291406e-10,
   1.367344e-10,
   1.443281e-10,
   1.519219e-10,
   1.595156e-10,
   1.671094e-10,
   1.747031e-10,
   1.822969e-10,
   1.898906e-10,
   1.974844e-10,
   2.050781e-10,
   2.126719e-10,
   2.202656e-10,
   2.278594e-10,
   2.354531e-10,
   2.430469e-10,
   2.506406e-10,
   2.582344e-10,
   2.658281e-10,
   2.734219e-10,
   2.810156e-10,
   2.886094e-10,
   2.962031e-10,
   3.037969e-10,
   3.113906e-10,
   3.189844e-10,
   3.265781e-10,
   3.341719e-10,
   3.417656e-10,
   3.493594e-10,
   3.569531e-10,
   3.645469e-10,
   3.721406e-10,
   3.797344e-10,
   3.873281e-10,
   3.949219e-10,
   4.025156e-10,
   4.101094e-10,
   4.177031e-10,
   4.252969e-10,
   4.328906e-10,
   4.404844e-10,
   4.480781e-10,
   4.556719e-10,
   4.632656e-10,
   4.708594e-10,
   4.784531e-10,
   4.860469e-10,
   4.936406e-10,
   5.012344e-10,
   5.088281e-10,
   5.164219e-10,
   5.240156e-10,
   5.316094e-10,
   5.392031e-10,
   5.467969e-10,
   5.543906e-10,
   5.619844e-10,
   5.695781e-10,
   5.771719e-10,
   5.847656e-10,
   5.923594e-10,
   5.999531e-10};
   Double_t gExp_fy1[80] = {
   1,
   0.9116498,
   0.8222422,
   0.7365325,
   0.6550232,
   0.5820512,
   0.5148401,
   0.4560562,
   0.4033026,
   0.3581968,
   0.3166699,
   0.2791111,
   0.2440073,
   0.2132166,
   0.1848574,
   0.1598301,
   0.1387593,
   0.1221791,
   0.1065783,
   0.09399904,
   0.08374504,
   0.07539006,
   0.06798109,
   0.06247687,
   0.05703466,
   0.05130564,
   0.0454828,
   0.03951947,
   0.03342944,
   0.02854388,
   0.02464063,
   0.02094961,
   0.01778445,
   0.01536195,
   0.01310072,
   0.0109401,
   0.009597799,
   0.008716688,
   0.007943259,
   0.007140119,
   0.006709862,
   0.006087718,
   0.005439993,
   0.004681367,
   0.004111444,
   0.003477538,
   0.003041441,
   0.002701885,
   0.002495578,
   0.002244553,
   0.002037086,
   0.001797878,
   0.001570445,
   0.001372086,
   0.001274843,
   0.001205206,
   0.001117795,
   0.001028978,
   0.0009374688,
   0.0008461177,
   0.0007267124,
   0.0006526484,
   0.0005937813,
   0.0005571011,
   0.0004804547,
   0.0004314373,
   0.0003741122,
   0.0003156582,
   0.0002508485,
   0.000226305,
   0.0001789287,
   0.0001353658,
   8.930779e-05,
   6.06649e-05,
   2.968086e-05,
   1.591201e-05,
   6.494647e-06,
   1.428773e-06,
   -1.461357e-06,
   -4.351488e-06};
   TGraph *graph = new TGraph(80,gExp_fx1,gExp_fy1);
   graph->SetName("gExp");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_gExp1 = new TH1F("Graph_gExp1","Graph",100,0,6.599484e-10);
   Graph_gExp1->SetMinimum(-0.1000048);
   Graph_gExp1->SetMaximum(1.1);
   Graph_gExp1->SetDirectory(0);
   Graph_gExp1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gExp1->SetLineColor(ci);
   Graph_gExp1->GetXaxis()->SetLabelFont(42);
   Graph_gExp1->GetXaxis()->SetTitleOffset(1);
   Graph_gExp1->GetXaxis()->SetTitleFont(42);
   Graph_gExp1->GetYaxis()->SetLabelFont(42);
   Graph_gExp1->GetYaxis()->SetLabelOffset(0.01);
   Graph_gExp1->GetYaxis()->SetTitleFont(42);
   Graph_gExp1->GetZaxis()->SetLabelFont(42);
   Graph_gExp1->GetZaxis()->SetTitleOffset(1);
   Graph_gExp1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_gExp1);
   
   graph->Draw("l");
   
   Double_t gObs_fx1001[79] = {
   7.640625e-12,
   1.523437e-11,
   2.282812e-11,
   3.042187e-11,
   3.801562e-11,
   4.560937e-11,
   5.320312e-11,
   6.079687e-11,
   6.839062e-11,
   7.598437e-11,
   8.357812e-11,
   9.117187e-11,
   9.876562e-11,
   1.063594e-10,
   1.139531e-10,
   1.215469e-10,
   1.291406e-10,
   1.367344e-10,
   1.443281e-10,
   1.519219e-10,
   1.595156e-10,
   1.671094e-10,
   1.747031e-10,
   1.822969e-10,
   1.898906e-10,
   1.974844e-10,
   2.050781e-10,
   2.126719e-10,
   2.202656e-10,
   2.278594e-10,
   2.354531e-10,
   2.430469e-10,
   2.506406e-10,
   2.582344e-10,
   2.658281e-10,
   2.734219e-10,
   2.810156e-10,
   2.886094e-10,
   2.962031e-10,
   3.037969e-10,
   3.113906e-10,
   3.189844e-10,
   3.265781e-10,
   3.341719e-10,
   3.417656e-10,
   3.493594e-10,
   3.569531e-10,
   3.645469e-10,
   3.721406e-10,
   3.797344e-10,
   3.873281e-10,
   3.949219e-10,
   4.025156e-10,
   4.101094e-10,
   4.177031e-10,
   4.252969e-10,
   4.328906e-10,
   4.404844e-10,
   4.480781e-10,
   4.556719e-10,
   4.632656e-10,
   4.708594e-10,
   4.784531e-10,
   4.860469e-10,
   4.936406e-10,
   5.012344e-10,
   5.088281e-10,
   5.164219e-10,
   5.240156e-10,
   5.316094e-10,
   5.392031e-10,
   5.467969e-10,
   5.543906e-10,
   5.619844e-10,
   5.695781e-10,
   5.771719e-10,
   5.847656e-10,
   5.923594e-10,
   5.999531e-10};
   Double_t gObs_fy1001[79] = {
   1,
   0.8149308,
   0.825977,
   0.6358776,
   0.5815309,
   0.5220045,
   0.4252473,
   0.4065557,
   0.3479104,
   0.3031645,
   0.2795514,
   0.2016145,
   0.2239753,
   0.1727698,
   0.1442647,
   0.1071361,
   0.1159267,
   0.07733062,
   0.07848197,
   0.06970876,
   0.07034459,
   0.04166142,
   0.05197217,
   0.05533225,
   0.04806796,
   0.04069937,
   0.02569438,
   0.02731652,
   0.01827022,
   0.02272192,
   0.01839724,
   0.01066275,
   0.01530468,
   0.009261513,
   0.006147871,
   0.007667169,
   0.007711663,
   0.003075134,
   0.001534773,
   0.006158253,
   0.007724668,
   0.009174185,
   0,
   0.003125366,
   0,
   0.003082746,
   0,
   0,
   0.004587579,
   0.001529493,
   0.001527862,
   0,
   0.001531483,
   0,
   0,
   0,
   0.001524615,
   0,
   0,
   0,
   0.00300948,
   0,
   0,
   0,
   0.001488289,
   0,
   0,
   0,
   0.001499878,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t gObs_fex1001[79] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t gObs_fey1001[79] = {
   0,
   0.03749174,
   0.03782561,
   0.03236149,
   0.03093521,
   0.02921476,
   0.02607219,
   0.02551364,
   0.0234921,
   0.0218565,
   0.02111088,
   0.0177458,
   0.01878885,
   0.0163768,
   0.01493943,
   0.01277323,
   0.01339363,
   0.01087328,
   0.01093328,
   0.01029618,
   0.01039216,
   0.007933698,
   0.008868746,
   0.009189505,
   0.008573379,
   0.007892369,
   0.006261746,
   0.006471589,
   0.005292115,
   0.005892147,
   0.005329343,
   0.004038396,
   0.004853939,
   0.003787813,
   0.003077645,
   0.003433937,
   0.003453881,
   0.002175733,
   0.001535232,
   0.003082822,
   0.003459832,
   0.003752075,
   0,
   0.00221129,
   0,
   0.002181127,
   0,
   0,
   0.002651,
   0.001529942,
   0.001528311,
   0,
   0.001531927,
   0,
   0,
   0,
   0.001525052,
   0,
   0,
   0,
   0.002129211,
   0,
   0,
   0,
   0.001488695,
   0,
   0,
   0,
   0.001500278,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   TGraphErrors *gre = new TGraphErrors(79,gObs_fx1001,gObs_fy1001,gObs_fex1001,gObs_fey1001);
   gre->SetName("gObs");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);
   gre->SetLineWidth(3);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_gObs1001 = new TH1F("Graph_gObs1001","Graph",100,0,6.591844e-10);
   Graph_gObs1001->SetMinimum(-0.1000005);
   Graph_gObs1001->SetMaximum(1.1);
   Graph_gObs1001->SetDirectory(0);
   Graph_gObs1001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gObs1001->SetLineColor(ci);
   Graph_gObs1001->GetXaxis()->SetLabelFont(42);
   Graph_gObs1001->GetXaxis()->SetTitleOffset(1);
   Graph_gObs1001->GetXaxis()->SetTitleFont(42);
   Graph_gObs1001->GetYaxis()->SetLabelFont(42);
   Graph_gObs1001->GetYaxis()->SetLabelOffset(0.01);
   Graph_gObs1001->GetYaxis()->SetTitleFont(42);
   Graph_gObs1001->GetZaxis()->SetLabelFont(42);
   Graph_gObs1001->GetZaxis()->SetTitleOffset(1);
   Graph_gObs1001->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_gObs1001);
   
   gre->Draw("lep");
   
   TLegend *leg = new TLegend(0.68,0.58,0.93,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(133);
   leg->SetTextSize(21.75);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("gObs","Observed","LEP");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("gExp","Expected","L");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("gErr1","#pm 1#sigma","F");

   ci = TColor::GetColor("#9ecae1");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = TColor::GetColor("#9ecae1");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("gErr2","#pm 2#sigma","F");

   ci = TColor::GetColor("#3182bd");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = TColor::GetColor("#3182bd");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(5.6e-10,0.12,3.8e-10,0.17,"BR");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(133);
   pt->SetTextSize(35);
   TText *pt_LaTex = pt->AddText("90.0%");
   pt->Draw();
   TLine *line = new TLine(0,0.1,6e-10,0.1);
   line->SetLineStyle(3);
   line->Draw();
   
   pt = new TPaveText(6.5e-10,0.07,4.7e-10,0.12,"BR");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(133);
   pt->SetTextSize(35);
   pt_LaTex = pt->AddText("95.0%");
   pt->Draw();
   line = new TLine(0,0.05,6e-10,0.05);
   line->SetLineStyle(3);
   line->Draw();
   
   pt = new TPaveText(0.80,0.48,0.870,0.605,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(32);
   pt->SetTextFont(133);
   pt->SetTextSize(30);
   pt_LaTex = pt->AddText("GammaCombo");
   pt->Draw();

   pt = new TPaveText(0.4003921,0.8466462,0.5165485,0.9274233,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();

   pt = new TPaveText(0.4003921,0.7570491,0.5165485,0.8404663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("9 fb^{#minus1}");
   pt->Draw();
   
   TH1F *haxesUID16_copy__2 = new TH1F("haxesUID16_copy__2","",100,0,6e-10);
   haxesUID16_copy__2->SetMinimum(0);
   haxesUID16_copy__2->SetMaximum(1);
   haxesUID16_copy__2->SetDirectory(0);
   haxesUID16_copy__2->SetStats(0);

   ci = TColor::GetColor("#000099");
   haxesUID16_copy__2->SetLineColor(ci);
   haxesUID16_copy__2->GetXaxis()->SetTitle("#font[32]{B}(#it{B}^{0}#rightarrow #font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}}#font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}})");
   haxesUID16_copy__2->GetXaxis()->SetNdivisions(407);
   haxesUID16_copy__2->GetXaxis()->SetLabelFont(133);
   haxesUID16_copy__2->GetXaxis()->SetLabelSize(35);
   haxesUID16_copy__2->GetXaxis()->SetTitleSize(45);
   haxesUID16_copy__2->GetXaxis()->SetTitleOffset(0.9);
   haxesUID16_copy__2->GetXaxis()->SetTitleFont(133);
   haxesUID16_copy__2->GetYaxis()->SetTitle("CL_{S}");
   haxesUID16_copy__2->GetYaxis()->SetNdivisions(407);
   haxesUID16_copy__2->GetYaxis()->SetLabelFont(133);
   haxesUID16_copy__2->GetYaxis()->SetLabelOffset(0.01);
   haxesUID16_copy__2->GetYaxis()->SetLabelSize(35);
   haxesUID16_copy__2->GetYaxis()->SetTitleSize(45);
   haxesUID16_copy__2->GetYaxis()->SetTitleOffset(0.85);
   haxesUID16_copy__2->GetYaxis()->SetTitleFont(133);
   haxesUID16_copy__2->GetZaxis()->SetLabelFont(42);
   haxesUID16_copy__2->GetZaxis()->SetTitleOffset(1);
   haxesUID16_copy__2->GetZaxis()->SetTitleFont(42);
   haxesUID16_copy__2->Draw("sameaxis");
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->Modified();
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->cd();
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetSelected(bf_fit_limit_branchingRatioRare_plugin_clsUID3);

   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SaveAs("bd24mu_bf_fit_limit_branchingRatioRare_plugin_cls_expected.pdf");
}


==> figs/Fig7c.C <==
void bs2aa_bf_fit_limit_branchingRatioRare_plugin_cls_expected()
{
//=========Macro generated from canvas: bf_fit_limit_branchingRatioRare_plugin_clsUID3/p-value curves
//=========  (Thu Aug 26 16:41:30 2021) by ROOT version 6.22/00

   gROOT->ProcessLine(".x lhcbStyle.C");

   TCanvas *bf_fit_limit_branchingRatioRare_plugin_clsUID3 = new TCanvas("bf_fit_limit_branchingRatioRare_plugin_clsUID3", "p-value curves",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetHighLightColor(2);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->Range(-6.486486e-10,-0.2179487,3.405405e-09,1.064103);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetFillColor(0);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetBorderMode(0);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetBorderSize(2);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetTickx(1);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetTicky(1);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetLeftMargin(0.16);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetRightMargin(0.10);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetTopMargin(0.05);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetBottomMargin(0.17);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetFrameBorderMode(0);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetFrameBorderMode(0);
   
   TH1F *haxesUID16__1 = new TH1F("haxesUID16__1","",100,0,3e-09);
   haxesUID16__1->SetMinimum(0);
   haxesUID16__1->SetMaximum(1);
   haxesUID16__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   haxesUID16__1->SetLineColor(ci);
   haxesUID16__1->GetXaxis()->SetTitle("#font[32]{B}(#it{B}^{0}_{#it{s}}#rightarrow #it{a}(#font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}})#it{a}(#font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}}))");
   haxesUID16__1->GetXaxis()->SetNdivisions(407);
   haxesUID16__1->GetXaxis()->SetLabelFont(133);
   haxesUID16__1->GetXaxis()->SetLabelSize(35);
   haxesUID16__1->GetXaxis()->SetTitleSize(45);
   haxesUID16__1->GetXaxis()->SetTitleOffset(0.9);
   haxesUID16__1->GetXaxis()->SetTitleFont(133);
   haxesUID16__1->GetYaxis()->SetTitle("CL_{S}");
   haxesUID16__1->GetYaxis()->SetNdivisions(407);
   haxesUID16__1->GetYaxis()->SetLabelFont(133);
   haxesUID16__1->GetYaxis()->SetLabelOffset(0.01);
   haxesUID16__1->GetYaxis()->SetLabelSize(35);
   haxesUID16__1->GetYaxis()->SetTitleSize(45);
   haxesUID16__1->GetYaxis()->SetTitleOffset(0.85);
   haxesUID16__1->GetYaxis()->SetTitleFont(133);
   haxesUID16__1->GetZaxis()->SetLabelFont(42);
   haxesUID16__1->GetZaxis()->SetTitleOffset(1);
   haxesUID16__1->GetZaxis()->SetTitleFont(42);
   haxesUID16__1->Draw("AXIS+");
   
   Double_t gErr2_fx3001[80] = {
   0,
   3.820312e-11,
   7.617187e-11,
   1.141406e-10,
   1.521094e-10,
   1.900781e-10,
   2.280469e-10,
   2.660156e-10,
   3.039844e-10,
   3.419531e-10,
   3.799219e-10,
   4.178906e-10,
   4.558594e-10,
   4.938281e-10,
   5.317969e-10,
   5.697656e-10,
   6.077344e-10,
   6.457031e-10,
   6.836719e-10,
   7.216406e-10,
   7.596094e-10,
   7.975781e-10,
   8.355469e-10,
   8.735156e-10,
   9.114843e-10,
   9.494531e-10,
   9.874218e-10,
   1.025391e-09,
   1.063359e-09,
   1.101328e-09,
   1.139297e-09,
   1.177266e-09,
   1.215234e-09,
   1.253203e-09,
   1.291172e-09,
   1.329141e-09,
   1.367109e-09,
   1.405078e-09,
   1.443047e-09,
   1.481016e-09,
   1.518984e-09,
   1.556953e-09,
   1.594922e-09,
   1.632891e-09,
   1.670859e-09,
   1.708828e-09,
   1.746797e-09,
   1.784766e-09,
   1.822734e-09,
   1.860703e-09,
   1.898672e-09,
   1.936641e-09,
   1.974609e-09,
   2.012578e-09,
   2.050547e-09,
   2.088516e-09,
   2.126484e-09,
   2.164453e-09,
   2.202422e-09,
   2.240391e-09,
   2.278359e-09,
   2.316328e-09,
   2.354297e-09,
   2.392266e-09,
   2.430234e-09,
   2.468203e-09,
   2.506172e-09,
   2.544141e-09,
   2.582109e-09,
   2.620078e-09,
   2.658047e-09,
   2.696016e-09,
   2.733984e-09,
   2.771953e-09,
   2.809922e-09,
   2.847891e-09,
   2.885859e-09,
   2.923828e-09,
   2.961797e-09,
   2.999766e-09};
   Double_t gErr2_fy3001[80] = {
   1,
   0.7914566,
   0.6499304,
   0.5232553,
   0.4154144,
   0.3286271,
   0.264765,
   0.2170138,
   0.180404,
   0.152793,
   0.1330263,
   0.1177869,
   0.104467,
   0.09356276,
   0.0836605,
   0.07403009,
   0.06486095,
   0.05754094,
   0.05053114,
   0.04456915,
   0.03974686,
   0.03586896,
   0.03245269,
   0.02975697,
   0.02774045,
   0.02571692,
   0.02406945,
   0.02287937,
   0.02217553,
   0.02127785,
   0.02061269,
   0.01941753,
   0.01804316,
   0.01671748,
   0.01569085,
   0.01463877,
   0.01394261,
   0.01311889,
   0.01206731,
   0.01098638,
   0.01008167,
   0.009237976,
   0.008510993,
   0.00797553,
   0.007505784,
   0.007091858,
   0.006732032,
   0.006488024,
   0.006224754,
   0.005971444,
   0.005661758,
   0.005337635,
   0.005034567,
   0.004837463,
   0.004642562,
   0.004467666,
   0.004291714,
   0.004110837,
   0.003865881,
   0.003631804,
   0.003389719,
   0.003161037,
   0.002901882,
   0.002642814,
   0.00241795,
   0.002243445,
   0.002094528,
   0.001998231,
   0.001921776,
   0.001801854,
   0.001655542,
   0.001540911,
   0.001451272,
   0.001431151,
   0.001412917,
   0.001393881,
   0.001237347,
   0.0009338425,
   0.0004873134,
   4.078444e-05};
   Double_t gErr2_felx3001[80] = {
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11};
   Double_t gErr2_fely3001[80] = {
   0,
   0.1392592,
   0.1430954,
   0.1441601,
   0.1393097,
   0.1340712,
   0.121364,
   0.1126917,
   0.1021419,
   0.09382431,
   0.08422863,
   0.07626754,
   0.06881469,
   0.061217,
   0.055475,
   0.05020134,
   0.0443693,
   0.0396,
   0.03560189,
   0.03208151,
   0.028762,
   0.02636752,
   0.02438582,
   0.02300552,
   0.02206585,
   0.02126706,
   0.02056096,
   0.02011793,
   0.0202626,
   0.02028192,
   0.02010166,
   0.01948005,
   0.01890339,
   0.01798555,
   0.01717854,
   0.0164058,
   0.01591705,
   0.01512958,
   0.01416361,
   0.01323633,
   0.01248567,
   0.01178013,
   0.0111171,
   0.01066065,
   0.01033816,
   0.009985047,
   0.009672672,
   0.009808035,
   0.009919207,
   0.009874703,
   0.009820589,
   0.009760541,
   0.009447504,
   0.009234405,
   0.00900803,
   0.008804787,
   0.008799551,
   0.008826096,
   0.00883866,
   0.008934201,
   0.009038448,
   0.008957738,
   0.008789193,
   0.008553684,
   0.00792996,
   0.007265621,
   0.006671805,
   0.005944639,
   0.005359011,
   0.005036249,
   0.004636983,
   0.004174515,
   0.003854919,
   0.003512696,
   0.004382273,
   0.006125558,
   0.009054522,
   0.01320296,
   0.01821285,
   0.02322273};
   Double_t gErr2_fehx3001[80] = {
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11};
   Double_t gErr2_fehy3001[80] = {
   0,
   0.2085434,
   0.3500696,
   0.4767447,
   0.5845856,
   0.6713729,
   0.4716443,
   0.4049451,
   0.3931914,
   0.3789046,
   0.364469,
   0.3510128,
   0.3374259,
   0.3241119,
   0.3009714,
   0.2843819,
   0.2708999,
   0.261747,
   0.2633381,
   0.2499042,
   0.2285183,
   0.2225069,
   0.2207179,
   0.2155275,
   0.214598,
   0.2055812,
   0.1990579,
   0.1884045,
   0.1854321,
   0.1824962,
   0.1742259,
   0.1666043,
   0.1587804,
   0.1549366,
   0.1527454,
   0.1484577,
   0.141177,
   0.1338036,
   0.1248059,
   0.1188443,
   0.1192845,
   0.1217071,
   0.1228336,
   0.1243951,
   0.1101588,
   0.1021677,
   0.09902394,
   0.09496483,
   0.09642414,
   0.09161617,
   0.08844303,
   0.08824808,
   0.09334143,
   0.09205133,
   0.09236483,
   0.08643554,
   0.0799311,
   0.07655723,
   0.07516587,
   0.07156238,
   0.07257222,
   0.07153113,
   0.06665564,
   0.06583686,
   0.06475401,
   0.06168951,
   0.05762914,
   0.05680129,
   0.05784205,
   0.05759306,
   0.05798975,
   0.06082074,
   0.05679035,
   0.05407241,
   0.0548409,
   0.05243865,
   0.04799821,
   0.04985639,
   0.05199275,
   0.04598198};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(80,gErr2_fx3001,gErr2_fy3001,gErr2_felx3001,gErr2_fehx3001,gErr2_fely3001,gErr2_fehy3001);
   grae->SetName("gErr2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#3182bd");
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = TColor::GetColor("#3182bd");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gErr23001 = new TH1F("Graph_gErr23001","Graph",100,-3.227578e-10,3.322523e-09);
   Graph_gErr23001->SetMinimum(-0.1255001);
   Graph_gErr23001->SetMaximum(1.102318);
   Graph_gErr23001->SetDirectory(0);
   Graph_gErr23001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gErr23001->SetLineColor(ci);
   Graph_gErr23001->GetXaxis()->SetLabelFont(42);
   Graph_gErr23001->GetXaxis()->SetTitleOffset(1);
   Graph_gErr23001->GetXaxis()->SetTitleFont(42);
   Graph_gErr23001->GetYaxis()->SetLabelFont(42);
   Graph_gErr23001->GetYaxis()->SetLabelOffset(0.01);
   Graph_gErr23001->GetYaxis()->SetTitleFont(42);
   Graph_gErr23001->GetZaxis()->SetLabelFont(42);
   Graph_gErr23001->GetZaxis()->SetTitleOffset(1);
   Graph_gErr23001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gErr23001);
   
   grae->Draw("e3");
   
   Double_t gErr1_fx3002[80] = {
   0,
   3.820312e-11,
   7.617187e-11,
   1.141406e-10,
   1.521094e-10,
   1.900781e-10,
   2.280469e-10,
   2.660156e-10,
   3.039844e-10,
   3.419531e-10,
   3.799219e-10,
   4.178906e-10,
   4.558594e-10,
   4.938281e-10,
   5.317969e-10,
   5.697656e-10,
   6.077344e-10,
   6.457031e-10,
   6.836719e-10,
   7.216406e-10,
   7.596094e-10,
   7.975781e-10,
   8.355469e-10,
   8.735156e-10,
   9.114843e-10,
   9.494531e-10,
   9.874218e-10,
   1.025391e-09,
   1.063359e-09,
   1.101328e-09,
   1.139297e-09,
   1.177266e-09,
   1.215234e-09,
   1.253203e-09,
   1.291172e-09,
   1.329141e-09,
   1.367109e-09,
   1.405078e-09,
   1.443047e-09,
   1.481016e-09,
   1.518984e-09,
   1.556953e-09,
   1.594922e-09,
   1.632891e-09,
   1.670859e-09,
   1.708828e-09,
   1.746797e-09,
   1.784766e-09,
   1.822734e-09,
   1.860703e-09,
   1.898672e-09,
   1.936641e-09,
   1.974609e-09,
   2.012578e-09,
   2.050547e-09,
   2.088516e-09,
   2.126484e-09,
   2.164453e-09,
   2.202422e-09,
   2.240391e-09,
   2.278359e-09,
   2.316328e-09,
   2.354297e-09,
   2.392266e-09,
   2.430234e-09,
   2.468203e-09,
   2.506172e-09,
   2.544141e-09,
   2.582109e-09,
   2.620078e-09,
   2.658047e-09,
   2.696016e-09,
   2.733984e-09,
   2.771953e-09,
   2.809922e-09,
   2.847891e-09,
   2.885859e-09,
   2.923828e-09,
   2.961797e-09,
   2.999766e-09};
   Double_t gErr1_fy3002[80] = {
   1,
   0.7914566,
   0.6499304,
   0.5232553,
   0.4154144,
   0.3286271,
   0.264765,
   0.2170138,
   0.180404,
   0.152793,
   0.1330263,
   0.1177869,
   0.104467,
   0.09356276,
   0.0836605,
   0.07403009,
   0.06486095,
   0.05754094,
   0.05053114,
   0.04456915,
   0.03974686,
   0.03586896,
   0.03245269,
   0.02975697,
   0.02774045,
   0.02571692,
   0.02406945,
   0.02287937,
   0.02217553,
   0.02127785,
   0.02061269,
   0.01941753,
   0.01804316,
   0.01671748,
   0.01569085,
   0.01463877,
   0.01394261,
   0.01311889,
   0.01206731,
   0.01098638,
   0.01008167,
   0.009237976,
   0.008510993,
   0.00797553,
   0.007505784,
   0.007091858,
   0.006732032,
   0.006488024,
   0.006224754,
   0.005971444,
   0.005661758,
   0.005337635,
   0.005034567,
   0.004837463,
   0.004642562,
   0.004467666,
   0.004291714,
   0.004110837,
   0.003865881,
   0.003631804,
   0.003389719,
   0.003161037,
   0.002901882,
   0.002642814,
   0.00241795,
   0.002243445,
   0.002094528,
   0.001998231,
   0.001921776,
   0.001801854,
   0.001655542,
   0.001540911,
   0.001451272,
   0.001431151,
   0.001412917,
   0.001393881,
   0.001237347,
   0.0009338425,
   0.0004873134,
   4.078444e-05};
   Double_t gErr1_felx3002[80] = {
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11};
   Double_t gErr1_fely3002[80] = {
   0,
   0.05077235,
   0.05775624,
   0.06146706,
   0.06239481,
   0.06218913,
   0.05767698,
   0.05310669,
   0.04886917,
   0.04552746,
   0.04149104,
   0.03886233,
   0.03569995,
   0.03301687,
   0.03047434,
   0.02817537,
   0.02500936,
   0.02271718,
   0.02013663,
   0.01785933,
   0.01566088,
   0.01417013,
   0.01302313,
   0.01223448,
   0.01158351,
   0.01100601,
   0.01066047,
   0.01046247,
   0.01064715,
   0.01065132,
   0.01055543,
   0.01002292,
   0.009472735,
   0.00878405,
   0.008286052,
   0.007839062,
   0.007657892,
   0.007336985,
   0.006921539,
   0.006437734,
   0.006081867,
   0.005765965,
   0.00537881,
   0.005130856,
   0.004976701,
   0.004844536,
   0.004683272,
   0.004808926,
   0.004874203,
   0.00483388,
   0.00477958,
   0.004738782,
   0.004539942,
   0.004413305,
   0.004293983,
   0.004172366,
   0.004090654,
   0.004016194,
   0.003898973,
   0.003805426,
   0.003694233,
   0.003549529,
   0.003380428,
   0.003200894,
   0.002971459,
   0.002768414,
   0.002574187,
   0.002413427,
   0.002296115,
   0.002204872,
   0.00206681,
   0.001938509,
   0.001811792,
   0.00169124,
   0.001761831,
   0.001950736,
   0.002221143,
   0.002568643,
   0.002943317,
   0.003317991};
   Double_t gErr1_fehx3002[80] = {
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11,
   1.898437e-11};
   Double_t gErr1_fehy3002[80] = {
   0,
   0.2085434,
   0.3500696,
   0.1353125,
   0.0789153,
   0.07529915,
   0.08748119,
   0.09225023,
   0.09214084,
   0.09454122,
   0.0905159,
   0.08585756,
   0.07791585,
   0.07623484,
   0.0724738,
   0.06430447,
   0.05841293,
   0.06441765,
   0.06401995,
   0.05509415,
   0.04710402,
   0.04874659,
   0.04744851,
   0.04502008,
   0.05018129,
   0.04458102,
   0.04021195,
   0.03888669,
   0.03776516,
   0.03541503,
   0.03588452,
   0.03366729,
   0.0307773,
   0.031199,
   0.02935241,
   0.02730704,
   0.02889001,
   0.02583669,
   0.0205073,
   0.01911892,
   0.01841167,
   0.02108604,
   0.02375821,
   0.02331444,
   0.01907384,
   0.0158116,
   0.01517169,
   0.01673859,
   0.01945278,
   0.01831471,
   0.01568226,
   0.01554477,
   0.01542697,
   0.0154007,
   0.01626353,
   0.01424975,
   0.01008196,
   0.01191304,
   0.01261,
   0.01346272,
   0.0143286,
   0.01468146,
   0.01380951,
   0.01056878,
   0.009404664,
   0.01073642,
   0.01027342,
   0.009404715,
   0.009360065,
   0.008264657,
   0.007675308,
   0.00679964,
   0.0058273,
   0.006355008,
   0.006656545,
   0.006657822,
   0.006777397,
   0.006967557,
   0.007468208,
   0.006214127};
   grae = new TGraphAsymmErrors(80,gErr1_fx3002,gErr1_fy3002,gErr1_felx3002,gErr1_fehx3002,gErr1_fely3002,gErr1_fehy3002);
   grae->SetName("gErr1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#9ecae1");
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = TColor::GetColor("#9ecae1");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gErr13002 = new TH1F("Graph_gErr13002","Graph",100,-3.227578e-10,3.322523e-09);
   Graph_gErr13002->SetMinimum(-0.1036049);
   Graph_gErr13002->SetMaximum(1.100328);
   Graph_gErr13002->SetDirectory(0);
   Graph_gErr13002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gErr13002->SetLineColor(ci);
   Graph_gErr13002->GetXaxis()->SetLabelFont(42);
   Graph_gErr13002->GetXaxis()->SetTitleOffset(1);
   Graph_gErr13002->GetXaxis()->SetTitleFont(42);
   Graph_gErr13002->GetYaxis()->SetLabelFont(42);
   Graph_gErr13002->GetYaxis()->SetLabelOffset(0.01);
   Graph_gErr13002->GetYaxis()->SetTitleFont(42);
   Graph_gErr13002->GetZaxis()->SetLabelFont(42);
   Graph_gErr13002->GetZaxis()->SetTitleOffset(1);
   Graph_gErr13002->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gErr13002);
   
   grae->Draw("e3");
   
   Double_t gExp_fx1[80] = {
   0,
   3.820312e-11,
   7.617187e-11,
   1.141406e-10,
   1.521094e-10,
   1.900781e-10,
   2.280469e-10,
   2.660156e-10,
   3.039844e-10,
   3.419531e-10,
   3.799219e-10,
   4.178906e-10,
   4.558594e-10,
   4.938281e-10,
   5.317969e-10,
   5.697656e-10,
   6.077344e-10,
   6.457031e-10,
   6.836719e-10,
   7.216406e-10,
   7.596094e-10,
   7.975781e-10,
   8.355469e-10,
   8.735156e-10,
   9.114843e-10,
   9.494531e-10,
   9.874218e-10,
   1.025391e-09,
   1.063359e-09,
   1.101328e-09,
   1.139297e-09,
   1.177266e-09,
   1.215234e-09,
   1.253203e-09,
   1.291172e-09,
   1.329141e-09,
   1.367109e-09,
   1.405078e-09,
   1.443047e-09,
   1.481016e-09,
   1.518984e-09,
   1.556953e-09,
   1.594922e-09,
   1.632891e-09,
   1.670859e-09,
   1.708828e-09,
   1.746797e-09,
   1.784766e-09,
   1.822734e-09,
   1.860703e-09,
   1.898672e-09,
   1.936641e-09,
   1.974609e-09,
   2.012578e-09,
   2.050547e-09,
   2.088516e-09,
   2.126484e-09,
   2.164453e-09,
   2.202422e-09,
   2.240391e-09,
   2.278359e-09,
   2.316328e-09,
   2.354297e-09,
   2.392266e-09,
   2.430234e-09,
   2.468203e-09,
   2.506172e-09,
   2.544141e-09,
   2.582109e-09,
   2.620078e-09,
   2.658047e-09,
   2.696016e-09,
   2.733984e-09,
   2.771953e-09,
   2.809922e-09,
   2.847891e-09,
   2.885859e-09,
   2.923828e-09,
   2.961797e-09,
   2.999766e-09};
   Double_t gExp_fy1[80] = {
   1,
   0.7914566,
   0.6499304,
   0.5232553,
   0.4154144,
   0.3286271,
   0.264765,
   0.2170138,
   0.180404,
   0.152793,
   0.1330263,
   0.1177869,
   0.104467,
   0.09356276,
   0.0836605,
   0.07403009,
   0.06486095,
   0.05754094,
   0.05053114,
   0.04456915,
   0.03974686,
   0.03586896,
   0.03245269,
   0.02975697,
   0.02774045,
   0.02571692,
   0.02406945,
   0.02287937,
   0.02217553,
   0.02127785,
   0.02061269,
   0.01941753,
   0.01804316,
   0.01671748,
   0.01569085,
   0.01463877,
   0.01394261,
   0.01311889,
   0.01206731,
   0.01098638,
   0.01008167,
   0.009237976,
   0.008510993,
   0.00797553,
   0.007505784,
   0.007091858,
   0.006732032,
   0.006488024,
   0.006224754,
   0.005971444,
   0.005661758,
   0.005337635,
   0.005034567,
   0.004837463,
   0.004642562,
   0.004467666,
   0.004291714,
   0.004110837,
   0.003865881,
   0.003631804,
   0.003389719,
   0.003161037,
   0.002901882,
   0.002642814,
   0.00241795,
   0.002243445,
   0.002094528,
   0.001998231,
   0.001921776,
   0.001801854,
   0.001655542,
   0.001540911,
   0.001451272,
   0.001431151,
   0.001412917,
   0.001393881,
   0.001237347,
   0.0009338425,
   0.0004873134,
   4.078444e-05};
   TGraph *graph = new TGraph(80,gExp_fx1,gExp_fy1);
   graph->SetName("gExp");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_gExp1 = new TH1F("Graph_gExp1","Graph",100,0,3.299742e-09);
   Graph_gExp1->SetMinimum(3.6706e-05);
   Graph_gExp1->SetMaximum(1.099996);
   Graph_gExp1->SetDirectory(0);
   Graph_gExp1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gExp1->SetLineColor(ci);
   Graph_gExp1->GetXaxis()->SetLabelFont(42);
   Graph_gExp1->GetXaxis()->SetTitleOffset(1);
   Graph_gExp1->GetXaxis()->SetTitleFont(42);
   Graph_gExp1->GetYaxis()->SetLabelFont(42);
   Graph_gExp1->GetYaxis()->SetLabelOffset(0.01);
   Graph_gExp1->GetYaxis()->SetTitleFont(42);
   Graph_gExp1->GetZaxis()->SetLabelFont(42);
   Graph_gExp1->GetZaxis()->SetTitleOffset(1);
   Graph_gExp1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_gExp1);
   
   graph->Draw("l");
   
   Double_t gObs_fx1001[79] = {
   3.820312e-11,
   7.617187e-11,
   1.141406e-10,
   1.521094e-10,
   1.900781e-10,
   2.280469e-10,
   2.660156e-10,
   3.039844e-10,
   3.419531e-10,
   3.799219e-10,
   4.178906e-10,
   4.558594e-10,
   4.938281e-10,
   5.317969e-10,
   5.697656e-10,
   6.077344e-10,
   6.457031e-10,
   6.836719e-10,
   7.216406e-10,
   7.596094e-10,
   7.975781e-10,
   8.355469e-10,
   8.735156e-10,
   9.114843e-10,
   9.494531e-10,
   9.874218e-10,
   1.025391e-09,
   1.063359e-09,
   1.101328e-09,
   1.139297e-09,
   1.177266e-09,
   1.215234e-09,
   1.253203e-09,
   1.291172e-09,
   1.329141e-09,
   1.367109e-09,
   1.405078e-09,
   1.443047e-09,
   1.481016e-09,
   1.518984e-09,
   1.556953e-09,
   1.594922e-09,
   1.632891e-09,
   1.670859e-09,
   1.708828e-09,
   1.746797e-09,
   1.784766e-09,
   1.822734e-09,
   1.860703e-09,
   1.898672e-09,
   1.936641e-09,
   1.974609e-09,
   2.012578e-09,
   2.050547e-09,
   2.088516e-09,
   2.126484e-09,
   2.164453e-09,
   2.202422e-09,
   2.240391e-09,
   2.278359e-09,
   2.316328e-09,
   2.354297e-09,
   2.392266e-09,
   2.430234e-09,
   2.468203e-09,
   2.506172e-09,
   2.544141e-09,
   2.582109e-09,
   2.620078e-09,
   2.658047e-09,
   2.696016e-09,
   2.733984e-09,
   2.771953e-09,
   2.809922e-09,
   2.847891e-09,
   2.885859e-09,
   2.923828e-09,
   2.961797e-09,
   2.999766e-09};
   Double_t gObs_fy1001[79] = {
   0.7355508,
   0.556354,
   0.4522348,
   0.3492971,
   0.2381901,
   0.2213887,
   0.1850574,
   0.157512,
   0.1166221,
   0.09776587,
   0.1137193,
   0.0860191,
   0.08648252,
   0.07779587,
   0.0491123,
   0.03757598,
   0.05346404,
   0.03301491,
   0.0372301,
   0.02425935,
   0.02863421,
   0.02279405,
   0.01995985,
   0.02556164,
   0.01998022,
   0.01278569,
   0.01280521,
   0.007154054,
   0.01846119,
   0.01998022,
   0.01850583,
   0.01277772,
   0.008463471,
   0.008507831,
   0.00422643,
   0.008458344,
   0.01126632,
   0.0112894,
   0.004204675,
   0.006964681,
   0.005580266,
   0.006974927,
   0.004158692,
   0.005548624,
   0.005542985,
   0,
   0.002766763,
   0.006932254,
   0.001389276,
   0.002784225,
   0.002773354,
   0.001391165,
   0.005566644,
   0.001391918,
   0.005566644,
   0.00277816,
   0,
   0,
   0.002770652,
   0.001394735,
   0.001380112,
   0.002773145,
   0.002788371,
   0.002774035,
   0.002770581,
   0,
   0.001398239,
   0.001387395,
   0.001408105,
   0,
   0,
   0,
   0,
   0.001415948,
   0.001393044,
   0.001405891,
   0.001409564,
   0,
   0};
   Double_t gObs_fex1001[79] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t gObs_fey1001[79] = {
   0.03567311,
   0.03032994,
   0.02699322,
   0.02342868,
   0.01906615,
   0.01835262,
   0.01673321,
   0.01536043,
   0.01317609,
   0.01202278,
   0.01300069,
   0.01124162,
   0.0113031,
   0.01070452,
   0.008481331,
   0.007408449,
   0.008854737,
   0.00691615,
   0.007339813,
   0.005903929,
   0.006428204,
   0.005716574,
   0.005349095,
   0.006046096,
   0.005354537,
   0.004269434,
   0.004275938,
   0.003202506,
   0.005133205,
   0.005354537,
   0.005145667,
   0.004266625,
   0.0034592,
   0.003477276,
   0.002441527,
   0.003457026,
   0.003989283,
   0.00399743,
   0.002428939,
   0.003117593,
   0.002792199,
   0.003122114,
   0.002402323,
   0.0027763,
   0.002773481,
   0,
   0.001957091,
   0.003102977,
   0.001389524,
   0.001969447,
   0.001961755,
   0.00139141,
   0.00278525,
   0.001392157,
   0.00278525,
   0.001965133,
   0,
   0,
   0.001959814,
   0.001394965,
   0.001380337,
   0.001961543,
   0.001972313,
   0.001962175,
   0.001959738,
   0,
   0.001398466,
   0.001387622,
   0.001408329,
   0,
   0,
   0,
   0,
   0.001416172,
   0.001393266,
   0.001406109,
   0.001409782,
   0,
   0};
   TGraphErrors *gre = new TGraphErrors(79,gObs_fx1001,gObs_fy1001,gObs_fex1001,gObs_fey1001);
   gre->SetName("gObs");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);
   gre->SetLineWidth(3);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_gObs1001 = new TH1F("Graph_gObs1001","Graph",100,0,3.295922e-09);
   Graph_gObs1001->SetMinimum(-0.07712267);
   Graph_gObs1001->SetMaximum(0.8483464);
   Graph_gObs1001->SetDirectory(0);
   Graph_gObs1001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gObs1001->SetLineColor(ci);
   Graph_gObs1001->GetXaxis()->SetLabelFont(42);
   Graph_gObs1001->GetXaxis()->SetTitleOffset(1);
   Graph_gObs1001->GetXaxis()->SetTitleFont(42);
   Graph_gObs1001->GetYaxis()->SetLabelFont(42);
   Graph_gObs1001->GetYaxis()->SetLabelOffset(0.01);
   Graph_gObs1001->GetYaxis()->SetTitleFont(42);
   Graph_gObs1001->GetZaxis()->SetLabelFont(42);
   Graph_gObs1001->GetZaxis()->SetTitleOffset(1);
   Graph_gObs1001->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_gObs1001);
   
   gre->Draw("lep");
   
   TLegend *leg = new TLegend(0.68,0.58,0.93,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(133);
   leg->SetTextSize(21.75);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("gObs","Observed","LEP");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("gExp","Expected","L");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("gErr1","#pm 1#sigma","F");

   ci = TColor::GetColor("#9ecae1");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = TColor::GetColor("#9ecae1");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("gErr2","#pm 2#sigma","F");

   ci = TColor::GetColor("#3182bd");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = TColor::GetColor("#3182bd");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(19.5e-10,0.12,2.25e-09,0.17,"BR");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(133);
   pt->SetTextSize(35);
   TText *pt_LaTex = pt->AddText("90.0%");
   pt->Draw();
   TLine *line = new TLine(0,0.1,3e-09,0.1);
   line->SetLineStyle(3);
   line->Draw();
   
   pt = new TPaveText(24e-10,0.07,2.7e-09,0.12,"BR");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(133);
   pt->SetTextSize(35);
   pt_LaTex = pt->AddText("95.0%");
   pt->Draw();
   line = new TLine(0,0.05,3e-09,0.05);
   line->SetLineStyle(3);
   line->Draw();
   
   pt = new TPaveText(0.80,0.48,0.870,0.605,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(32);
   pt->SetTextFont(133);
   pt->SetTextSize(30);
   pt_LaTex = pt->AddText("GammaCombo");
   pt->Draw();

   pt = new TPaveText(0.4003921,0.8466462,0.5165485,0.9274233,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();

   pt = new TPaveText(0.4003921,0.7570491,0.5165485,0.8404663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("9 fb^{#minus1}");
   pt->Draw();
   
   TH1F *haxesUID16_copy__2 = new TH1F("haxesUID16_copy__2","",100,0,3e-09);
   haxesUID16_copy__2->SetMinimum(0);
   haxesUID16_copy__2->SetMaximum(1);
   haxesUID16_copy__2->SetDirectory(0);
   haxesUID16_copy__2->SetStats(0);

   ci = TColor::GetColor("#000099");
   haxesUID16_copy__2->SetLineColor(ci);
   haxesUID16_copy__2->GetXaxis()->SetTitle("#font[32]{B}(#it{B}^{0}_{#it{s}}#rightarrow #it{a}(#font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}})#it{a}(#font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}}))");
   haxesUID16_copy__2->GetXaxis()->SetNdivisions(407);
   haxesUID16_copy__2->GetXaxis()->SetLabelFont(133);
   haxesUID16_copy__2->GetXaxis()->SetLabelSize(35);
   haxesUID16_copy__2->GetXaxis()->SetTitleSize(45);
   haxesUID16_copy__2->GetXaxis()->SetTitleOffset(0.9);
   haxesUID16_copy__2->GetXaxis()->SetTitleFont(133);
   haxesUID16_copy__2->GetYaxis()->SetTitle("CL_{S}");
   haxesUID16_copy__2->GetYaxis()->SetNdivisions(407);
   haxesUID16_copy__2->GetYaxis()->SetLabelFont(133);
   haxesUID16_copy__2->GetYaxis()->SetLabelOffset(0.01);
   haxesUID16_copy__2->GetYaxis()->SetLabelSize(35);
   haxesUID16_copy__2->GetYaxis()->SetTitleSize(45);
   haxesUID16_copy__2->GetYaxis()->SetTitleOffset(0.85);
   haxesUID16_copy__2->GetYaxis()->SetTitleFont(133);
   haxesUID16_copy__2->GetZaxis()->SetLabelFont(42);
   haxesUID16_copy__2->GetZaxis()->SetTitleOffset(1);
   haxesUID16_copy__2->GetZaxis()->SetTitleFont(42);
   haxesUID16_copy__2->Draw("sameaxis");
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->Modified();
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->cd();
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetSelected(bf_fit_limit_branchingRatioRare_plugin_clsUID3);

   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SaveAs("bs2aa_bf_fit_limit_branchingRatioRare_plugin_cls_expected.pdf");
}


==> figs/Fig7d.C <==
void bd2aa_bf_fit_limit_branchingRatioRare_plugin_cls_expected()
{
//=========Macro generated from canvas: bf_fit_limit_branchingRatioRare_plugin_clsUID3/p-value curves
//=========  (Thu Aug 26 17:01:52 2021) by ROOT version 6.22/00

   gROOT->ProcessLine(".x lhcbStyle.C");

   TCanvas *bf_fit_limit_branchingRatioRare_plugin_clsUID3 = new TCanvas("bf_fit_limit_branchingRatioRare_plugin_clsUID3", "p-value curves",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetHighLightColor(2);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->Range(-2.162162e-10,-0.2179487,1.135135e-09,1.064103);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetFillColor(0);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetBorderMode(0);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetBorderSize(2);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetTickx(1);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetTicky(1);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetRightMargin(0.10);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetLeftMargin(0.16);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetTopMargin(0.05);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetBottomMargin(0.17);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetFrameBorderMode(0);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetFrameBorderMode(0);
   
   TH1F *haxesUID16__1 = new TH1F("haxesUID16__1","",100,0,1e-09);
   haxesUID16__1->SetMinimum(0);
   haxesUID16__1->SetMaximum(1);
   haxesUID16__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   haxesUID16__1->SetLineColor(ci);
   haxesUID16__1->GetXaxis()->SetTitle("#font[32]{B}(#it{B}^{0}#rightarrow #it{a}(#font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}})#it{a}(#font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}}))");
   haxesUID16__1->GetXaxis()->SetNdivisions(407);
   haxesUID16__1->GetXaxis()->SetLabelFont(133);
   haxesUID16__1->GetXaxis()->SetLabelSize(35);
   haxesUID16__1->GetXaxis()->SetTitleSize(45);
   haxesUID16__1->GetXaxis()->SetTitleOffset(0.9);
   haxesUID16__1->GetXaxis()->SetTitleFont(133);
   haxesUID16__1->GetYaxis()->SetTitle("CL_{S}");
   haxesUID16__1->GetYaxis()->SetNdivisions(407);
   haxesUID16__1->GetYaxis()->SetLabelFont(133);
   haxesUID16__1->GetYaxis()->SetLabelOffset(0.01);
   haxesUID16__1->GetYaxis()->SetLabelSize(35);
   haxesUID16__1->GetYaxis()->SetTitleSize(45);
   haxesUID16__1->GetYaxis()->SetTitleOffset(0.85);
   haxesUID16__1->GetYaxis()->SetTitleFont(133);
   haxesUID16__1->GetZaxis()->SetLabelFont(42);
   haxesUID16__1->GetZaxis()->SetTitleOffset(1);
   haxesUID16__1->GetZaxis()->SetTitleFont(42);
   haxesUID16__1->Draw("AXIS+");
   
   Double_t gErr2_fx3001[80] = {
   0,
   1.273437e-11,
   2.539062e-11,
   3.804687e-11,
   5.070312e-11,
   6.335937e-11,
   7.601562e-11,
   8.867187e-11,
   1.013281e-10,
   1.139844e-10,
   1.266406e-10,
   1.392969e-10,
   1.519531e-10,
   1.646094e-10,
   1.772656e-10,
   1.899219e-10,
   2.025781e-10,
   2.152344e-10,
   2.278906e-10,
   2.405469e-10,
   2.532031e-10,
   2.658594e-10,
   2.785156e-10,
   2.911719e-10,
   3.038281e-10,
   3.164844e-10,
   3.291406e-10,
   3.417969e-10,
   3.544531e-10,
   3.671094e-10,
   3.797656e-10,
   3.924219e-10,
   4.050781e-10,
   4.177344e-10,
   4.303906e-10,
   4.430469e-10,
   4.557031e-10,
   4.683594e-10,
   4.810156e-10,
   4.936719e-10,
   5.063281e-10,
   5.189844e-10,
   5.316406e-10,
   5.442969e-10,
   5.569531e-10,
   5.696094e-10,
   5.822656e-10,
   5.949219e-10,
   6.075781e-10,
   6.202344e-10,
   6.328906e-10,
   6.455469e-10,
   6.582031e-10,
   6.708594e-10,
   6.835156e-10,
   6.961719e-10,
   7.088281e-10,
   7.214844e-10,
   7.341406e-10,
   7.467969e-10,
   7.594531e-10,
   7.721094e-10,
   7.847656e-10,
   7.974219e-10,
   8.100781e-10,
   8.227344e-10,
   8.353906e-10,
   8.480469e-10,
   8.607031e-10,
   8.733594e-10,
   8.860156e-10,
   8.986719e-10,
   9.113281e-10,
   9.239843e-10,
   9.366406e-10,
   9.492968e-10,
   9.619531e-10,
   9.746093e-10,
   9.872656e-10,
   9.999218e-10};
   Double_t gErr2_fy3001[80] = {
   1,
   0.7529598,
   0.5932534,
   0.4535131,
   0.3395104,
   0.2547736,
   0.1954115,
   0.1542702,
   0.1234117,
   0.1014309,
   0.0850494,
   0.07369547,
   0.06452679,
   0.05825568,
   0.05184033,
   0.0456514,
   0.03967973,
   0.03519421,
   0.03075034,
   0.02814936,
   0.0263601,
   0.02459556,
   0.02249303,
   0.02055596,
   0.01796198,
   0.0156005,
   0.01391391,
   0.01268279,
   0.01179488,
   0.01157966,
   0.01119879,
   0.01083222,
   0.01030842,
   0.009494513,
   0.008230246,
   0.007193182,
   0.006083772,
   0.005093836,
   0.004658834,
   0.004560562,
   0.004456879,
   0.004409465,
   0.004439311,
   0.004180269,
   0.003856273,
   0.003474849,
   0.00302991,
   0.002643857,
   0.002365348,
   0.002249876,
   0.002276784,
   0.002346786,
   0.002247239,
   0.002264209,
   0.002232752,
   0.002287307,
   0.002437322,
   0.002656271,
   0.002635944,
   0.002550175,
   0.002297043,
   0.001965975,
   0.001662732,
   0.001493173,
   0.001327388,
   0.001195879,
   0.001077032,
   0.0009496502,
   0.0008304436,
   0.0007381201,
   0.0006562587,
   0.0005765053,
   0.0005073455,
   0.0004204082,
   0.0003377268,
   0.00024855,
   0.0001528776,
   5.070985e-05,
   -5.470567e-05,
   -0.0001601212};
   Double_t gErr2_felx3001[80] = {
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12};
   Double_t gErr2_fely3001[80] = {
   0,
   0.1313724,
   0.1285577,
   0.1192722,
   0.1105052,
   0.09849714,
   0.07597236,
   0.0631598,
   0.05356275,
   0.04508183,
   0.04077507,
   0.04095606,
   0.04228408,
   0.04243703,
   0.0394855,
   0.03485301,
   0.03083862,
   0.02654995,
   0.02421484,
   0.02378266,
   0.02406226,
   0.02332713,
   0.02254856,
   0.02140213,
   0.01971817,
   0.0184657,
   0.01782069,
   0.01707505,
   0.01634016,
   0.01617397,
   0.01569546,
   0.01532549,
   0.01486055,
   0.01407095,
   0.0127376,
   0.01162102,
   0.01035112,
   0.009259163,
   0.009035786,
   0.009131559,
   0.00908776,
   0.009194569,
   0.009310513,
   0.008891993,
   0.008466256,
   0.00804855,
   0.007663969,
   0.007381297,
   0.007213689,
   0.007198272,
   0.007360649,
   0.007578299,
   0.007605419,
   0.007754086,
   0.007831397,
   0.007819223,
   0.007963227,
   0.008374302,
   0.008503061,
   0.008554538,
   0.008605195,
   0.008560698,
   0.008454819,
   0.008638873,
   0.009011853,
   0.009617647,
   0.00967948,
   0.008892123,
   0.008021461,
   0.007046947,
   0.006506574,
   0.006960891,
   0.008693261,
   0.01030512,
   0.01235512,
   0.01363383,
   0.01407541,
   0.01378395,
   0.01337768,
   0.0129714};
   Double_t gErr2_fehx3001[80] = {
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12};
   Double_t gErr2_fehy3001[80] = {
   0,
   0.2470402,
   0.4067466,
   0.5464869,
   0.6604896,
   0.4147295,
   0.3318115,
   0.315147,
   0.2909351,
   0.266724,
   0.2539633,
   0.2512831,
   0.2441242,
   0.2284611,
   0.2082211,
   0.2009008,
   0.1943852,
   0.1858245,
   0.1757582,
   0.1680947,
   0.1676648,
   0.1620064,
   0.1533555,
   0.1405168,
   0.1315662,
   0.1301838,
   0.132031,
   0.1311914,
   0.1266301,
   0.1184657,
   0.1091448,
   0.09807274,
   0.09527646,
   0.09439091,
   0.09375776,
   0.09301275,
   0.08591176,
   0.07883611,
   0.07907161,
   0.07612269,
   0.07106302,
   0.0752453,
   0.07399768,
   0.06605918,
   0.06686294,
   0.06386308,
   0.05958957,
   0.06190873,
   0.05893286,
   0.05171458,
   0.04927859,
   0.04922379,
   0.05620209,
   0.05472544,
   0.04630203,
   0.04178341,
   0.03977779,
   0.04210422,
   0.04493345,
   0.04553231,
   0.04461465,
   0.04400266,
   0.04199449,
   0.03785987,
   0.03393719,
   0.03371126,
   0.03477324,
   0.03444428,
   0.03596627,
   0.03494793,
   0.03167103,
   0.02973072,
   0.03286381,
   0.03433426,
   0.03329374,
   0.03245246,
   0.02985345,
   0.02942532,
   0.02732927,
   0.02557347};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(80,gErr2_fx3001,gErr2_fy3001,gErr2_felx3001,gErr2_fehx3001,gErr2_fely3001,gErr2_fehy3001);
   grae->SetName("gErr2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#3182bd");
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = TColor::GetColor("#3182bd");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gErr23001 = new TH1F("Graph_gErr23001","Graph",100,-1.075859e-10,1.107508e-09);
   Graph_gErr23001->SetMinimum(-0.1153148);
   Graph_gErr23001->SetMaximum(1.101392);
   Graph_gErr23001->SetDirectory(0);
   Graph_gErr23001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gErr23001->SetLineColor(ci);
   Graph_gErr23001->GetXaxis()->SetLabelFont(42);
   Graph_gErr23001->GetXaxis()->SetTitleOffset(1);
   Graph_gErr23001->GetXaxis()->SetTitleFont(42);
   Graph_gErr23001->GetYaxis()->SetLabelFont(42);
   Graph_gErr23001->GetYaxis()->SetLabelOffset(0.01);
   Graph_gErr23001->GetYaxis()->SetTitleFont(42);
   Graph_gErr23001->GetZaxis()->SetLabelFont(42);
   Graph_gErr23001->GetZaxis()->SetTitleOffset(1);
   Graph_gErr23001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gErr23001);
   
   grae->Draw("e3");
   
   Double_t gErr1_fx3002[80] = {
   0,
   1.273437e-11,
   2.539062e-11,
   3.804687e-11,
   5.070312e-11,
   6.335937e-11,
   7.601562e-11,
   8.867187e-11,
   1.013281e-10,
   1.139844e-10,
   1.266406e-10,
   1.392969e-10,
   1.519531e-10,
   1.646094e-10,
   1.772656e-10,
   1.899219e-10,
   2.025781e-10,
   2.152344e-10,
   2.278906e-10,
   2.405469e-10,
   2.532031e-10,
   2.658594e-10,
   2.785156e-10,
   2.911719e-10,
   3.038281e-10,
   3.164844e-10,
   3.291406e-10,
   3.417969e-10,
   3.544531e-10,
   3.671094e-10,
   3.797656e-10,
   3.924219e-10,
   4.050781e-10,
   4.177344e-10,
   4.303906e-10,
   4.430469e-10,
   4.557031e-10,
   4.683594e-10,
   4.810156e-10,
   4.936719e-10,
   5.063281e-10,
   5.189844e-10,
   5.316406e-10,
   5.442969e-10,
   5.569531e-10,
   5.696094e-10,
   5.822656e-10,
   5.949219e-10,
   6.075781e-10,
   6.202344e-10,
   6.328906e-10,
   6.455469e-10,
   6.582031e-10,
   6.708594e-10,
   6.835156e-10,
   6.961719e-10,
   7.088281e-10,
   7.214844e-10,
   7.341406e-10,
   7.467969e-10,
   7.594531e-10,
   7.721094e-10,
   7.847656e-10,
   7.974219e-10,
   8.100781e-10,
   8.227344e-10,
   8.353906e-10,
   8.480469e-10,
   8.607031e-10,
   8.733594e-10,
   8.860156e-10,
   8.986719e-10,
   9.113281e-10,
   9.239843e-10,
   9.366406e-10,
   9.492968e-10,
   9.619531e-10,
   9.746093e-10,
   9.872656e-10,
   9.999218e-10};
   Double_t gErr1_fy3002[80] = {
   1,
   0.7529598,
   0.5932534,
   0.4535131,
   0.3395104,
   0.2547736,
   0.1954115,
   0.1542702,
   0.1234117,
   0.1014309,
   0.0850494,
   0.07369547,
   0.06452679,
   0.05825568,
   0.05184033,
   0.0456514,
   0.03967973,
   0.03519421,
   0.03075034,
   0.02814936,
   0.0263601,
   0.02459556,
   0.02249303,
   0.02055596,
   0.01796198,
   0.0156005,
   0.01391391,
   0.01268279,
   0.01179488,
   0.01157966,
   0.01119879,
   0.01083222,
   0.01030842,
   0.009494513,
   0.008230246,
   0.007193182,
   0.006083772,
   0.005093836,
   0.004658834,
   0.004560562,
   0.004456879,
   0.004409465,
   0.004439311,
   0.004180269,
   0.003856273,
   0.003474849,
   0.00302991,
   0.002643857,
   0.002365348,
   0.002249876,
   0.002276784,
   0.002346786,
   0.002247239,
   0.002264209,
   0.002232752,
   0.002287307,
   0.002437322,
   0.002656271,
   0.002635944,
   0.002550175,
   0.002297043,
   0.001965975,
   0.001662732,
   0.001493173,
   0.001327388,
   0.001195879,
   0.001077032,
   0.0009496502,
   0.0008304436,
   0.0007381201,
   0.0006562587,
   0.0005765053,
   0.0005073455,
   0.0004204082,
   0.0003377268,
   0.00024855,
   0.0001528776,
   5.070985e-05,
   -5.470567e-05,
   -0.0001601212};
   Double_t gErr1_felx3002[80] = {
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12};
   Double_t gErr1_fely3002[80] = {
   0,
   0.0661842,
   0.06410704,
   0.05872759,
   0.05352943,
   0.04717591,
   0.03570922,
   0.02904265,
   0.02358814,
   0.01816111,
   0.01376829,
   0.01133331,
   0.009692173,
   0.009056208,
   0.008762792,
   0.008968539,
   0.009412627,
   0.00967209,
   0.00999761,
   0.01034055,
   0.0107514,
   0.01109382,
   0.01130018,
   0.01107553,
   0.01038423,
   0.009870058,
   0.009432894,
   0.00898498,
   0.008701537,
   0.008888335,
   0.008527589,
   0.008389881,
   0.008276674,
   0.007818153,
   0.006808362,
   0.006139096,
   0.005153744,
   0.004215143,
   0.003931715,
   0.0039945,
   0.003968823,
   0.004113193,
   0.004296489,
   0.004097661,
   0.003824395,
   0.003499897,
   0.003101305,
   0.002755067,
   0.002516375,
   0.002419581,
   0.002453453,
   0.00251753,
   0.002430268,
   0.002439924,
   0.002419747,
   0.002427399,
   0.002514909,
   0.002653438,
   0.002623889,
   0.002547623,
   0.002413929,
   0.002251314,
   0.002155907,
   0.002108583,
   0.002086914,
   0.002077183,
   0.002069349,
   0.00207967,
   0.002127596,
   0.002174397,
   0.002228827,
   0.002245412,
   0.002221263,
   0.002193705,
   0.002168459,
   0.002131265,
   0.002088757,
   0.002042622,
   0.001995328,
   0.001948033};
   Double_t gErr1_fehx3002[80] = {
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12,
   6.328125e-12};
   Double_t gErr1_fehy3002[80] = {
   0,
   0.2470402,
   0.09906321,
   0.07188472,
   0.07690708,
   0.09307523,
   0.09545986,
   0.09226903,
   0.09205687,
   0.08134837,
   0.06692784,
   0.06967614,
   0.06431761,
   0.06274607,
   0.05484978,
   0.04676318,
   0.05159745,
   0.05429557,
   0.0521216,
   0.04782437,
   0.04384534,
   0.04088209,
   0.03773989,
   0.03139087,
   0.03065225,
   0.03130968,
   0.03215611,
   0.03031192,
   0.02665214,
   0.02566842,
   0.02008805,
   0.0188195,
   0.02198885,
   0.0227367,
   0.02196981,
   0.02002004,
   0.01898511,
   0.01817642,
   0.01753219,
   0.016909,
   0.01566828,
   0.0172061,
   0.01942448,
   0.01944381,
   0.0155048,
   0.01174053,
   0.01214004,
   0.01191255,
   0.01113166,
   0.01084171,
   0.0102894,
   0.01225523,
   0.01393035,
   0.01268018,
   0.01139853,
   0.007333103,
   0.006101321,
   0.007098567,
   0.006780823,
   0.008248709,
   0.006340427,
   0.004589509,
   0.005112773,
   0.006028318,
   0.006484277,
   0.005633033,
   0.006073104,
   0.004948371,
   0.005468916,
   0.004673185,
   0.004112926,
   0.003716724,
   0.005679874,
   0.007500246,
   0.006700355,
   0.005758161,
   0.005283135,
   0.007051531,
   0.005378652,
   0.003154542};
   grae = new TGraphAsymmErrors(80,gErr1_fx3002,gErr1_fy3002,gErr1_felx3002,gErr1_fehx3002,gErr1_fely3002,gErr1_fehy3002);
   grae->SetName("gErr1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#9ecae1");
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = TColor::GetColor("#9ecae1");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gErr13002 = new TH1F("Graph_gErr13002","Graph",100,-1.075859e-10,1.107508e-09);
   Graph_gErr13002->SetMinimum(-0.102319);
   Graph_gErr13002->SetMaximum(1.100211);
   Graph_gErr13002->SetDirectory(0);
   Graph_gErr13002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gErr13002->SetLineColor(ci);
   Graph_gErr13002->GetXaxis()->SetLabelFont(42);
   Graph_gErr13002->GetXaxis()->SetTitleOffset(1);
   Graph_gErr13002->GetXaxis()->SetTitleFont(42);
   Graph_gErr13002->GetYaxis()->SetLabelFont(42);
   Graph_gErr13002->GetYaxis()->SetLabelOffset(0.01);
   Graph_gErr13002->GetYaxis()->SetTitleFont(42);
   Graph_gErr13002->GetZaxis()->SetLabelFont(42);
   Graph_gErr13002->GetZaxis()->SetTitleOffset(1);
   Graph_gErr13002->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gErr13002);
   
   grae->Draw("e3");
   
   Double_t gExp_fx1[80] = {
   0,
   1.273437e-11,
   2.539062e-11,
   3.804687e-11,
   5.070312e-11,
   6.335937e-11,
   7.601562e-11,
   8.867187e-11,
   1.013281e-10,
   1.139844e-10,
   1.266406e-10,
   1.392969e-10,
   1.519531e-10,
   1.646094e-10,
   1.772656e-10,
   1.899219e-10,
   2.025781e-10,
   2.152344e-10,
   2.278906e-10,
   2.405469e-10,
   2.532031e-10,
   2.658594e-10,
   2.785156e-10,
   2.911719e-10,
   3.038281e-10,
   3.164844e-10,
   3.291406e-10,
   3.417969e-10,
   3.544531e-10,
   3.671094e-10,
   3.797656e-10,
   3.924219e-10,
   4.050781e-10,
   4.177344e-10,
   4.303906e-10,
   4.430469e-10,
   4.557031e-10,
   4.683594e-10,
   4.810156e-10,
   4.936719e-10,
   5.063281e-10,
   5.189844e-10,
   5.316406e-10,
   5.442969e-10,
   5.569531e-10,
   5.696094e-10,
   5.822656e-10,
   5.949219e-10,
   6.075781e-10,
   6.202344e-10,
   6.328906e-10,
   6.455469e-10,
   6.582031e-10,
   6.708594e-10,
   6.835156e-10,
   6.961719e-10,
   7.088281e-10,
   7.214844e-10,
   7.341406e-10,
   7.467969e-10,
   7.594531e-10,
   7.721094e-10,
   7.847656e-10,
   7.974219e-10,
   8.100781e-10,
   8.227344e-10,
   8.353906e-10,
   8.480469e-10,
   8.607031e-10,
   8.733594e-10,
   8.860156e-10,
   8.986719e-10,
   9.113281e-10,
   9.239843e-10,
   9.366406e-10,
   9.492968e-10,
   9.619531e-10,
   9.746093e-10,
   9.872656e-10,
   9.999218e-10};
   Double_t gExp_fy1[80] = {
   1,
   0.7529598,
   0.5932534,
   0.4535131,
   0.3395104,
   0.2547736,
   0.1954115,
   0.1542702,
   0.1234117,
   0.1014309,
   0.0850494,
   0.07369547,
   0.06452679,
   0.05825568,
   0.05184033,
   0.0456514,
   0.03967973,
   0.03519421,
   0.03075034,
   0.02814936,
   0.0263601,
   0.02459556,
   0.02249303,
   0.02055596,
   0.01796198,
   0.0156005,
   0.01391391,
   0.01268279,
   0.01179488,
   0.01157966,
   0.01119879,
   0.01083222,
   0.01030842,
   0.009494513,
   0.008230246,
   0.007193182,
   0.006083772,
   0.005093836,
   0.004658834,
   0.004560562,
   0.004456879,
   0.004409465,
   0.004439311,
   0.004180269,
   0.003856273,
   0.003474849,
   0.00302991,
   0.002643857,
   0.002365348,
   0.002249876,
   0.002276784,
   0.002346786,
   0.002247239,
   0.002264209,
   0.002232752,
   0.002287307,
   0.002437322,
   0.002656271,
   0.002635944,
   0.002550175,
   0.002297043,
   0.001965975,
   0.001662732,
   0.001493173,
   0.001327388,
   0.001195879,
   0.001077032,
   0.0009496502,
   0.0008304436,
   0.0007381201,
   0.0006562587,
   0.0005765053,
   0.0005073455,
   0.0004204082,
   0.0003377268,
   0.00024855,
   0.0001528776,
   5.070985e-05,
   -5.470567e-05,
   -0.0001601212};
   TGraph *graph = new TGraph(80,gExp_fx1,gExp_fy1);
   graph->SetName("gExp");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_gExp1 = new TH1F("Graph_gExp1","Graph",100,0,1.099914e-09);
   Graph_gExp1->SetMinimum(-0.1001761);
   Graph_gExp1->SetMaximum(1.100016);
   Graph_gExp1->SetDirectory(0);
   Graph_gExp1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gExp1->SetLineColor(ci);
   Graph_gExp1->GetXaxis()->SetLabelFont(42);
   Graph_gExp1->GetXaxis()->SetTitleOffset(1);
   Graph_gExp1->GetXaxis()->SetTitleFont(42);
   Graph_gExp1->GetYaxis()->SetLabelFont(42);
   Graph_gExp1->GetYaxis()->SetLabelOffset(0.01);
   Graph_gExp1->GetYaxis()->SetTitleFont(42);
   Graph_gExp1->GetZaxis()->SetLabelFont(42);
   Graph_gExp1->GetZaxis()->SetTitleOffset(1);
   Graph_gExp1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_gExp1);
   
   graph->Draw("l");
   
   Double_t gObs_fx1001[78] = {
   2.539062e-11,
   3.804687e-11,
   5.070312e-11,
   6.335937e-11,
   7.601562e-11,
   8.867187e-11,
   1.013281e-10,
   1.139844e-10,
   1.266406e-10,
   1.392969e-10,
   1.519531e-10,
   1.646094e-10,
   1.772656e-10,
   1.899219e-10,
   2.025781e-10,
   2.152344e-10,
   2.278906e-10,
   2.405469e-10,
   2.532031e-10,
   2.658594e-10,
   2.785156e-10,
   2.911719e-10,
   3.038281e-10,
   3.164844e-10,
   3.291406e-10,
   3.417969e-10,
   3.544531e-10,
   3.671094e-10,
   3.797656e-10,
   3.924219e-10,
   4.050781e-10,
   4.177344e-10,
   4.303906e-10,
   4.430469e-10,
   4.557031e-10,
   4.683594e-10,
   4.810156e-10,
   4.936719e-10,
   5.063281e-10,
   5.189844e-10,
   5.316406e-10,
   5.442969e-10,
   5.569531e-10,
   5.696094e-10,
   5.822656e-10,
   5.949219e-10,
   6.075781e-10,
   6.202344e-10,
   6.328906e-10,
   6.455469e-10,
   6.582031e-10,
   6.708594e-10,
   6.835156e-10,
   6.961719e-10,
   7.088281e-10,
   7.214844e-10,
   7.341406e-10,
   7.467969e-10,
   7.594531e-10,
   7.721094e-10,
   7.847656e-10,
   7.974219e-10,
   8.100781e-10,
   8.227344e-10,
   8.353906e-10,
   8.480469e-10,
   8.607031e-10,
   8.733594e-10,
   8.860156e-10,
   8.986719e-10,
   9.113281e-10,
   9.239843e-10,
   9.366406e-10,
   9.492968e-10,
   9.619531e-10,
   9.746093e-10,
   9.872656e-10,
   9.999218e-10};
   Double_t gObs_fy1001[78] = {
   0.5039322,
   0.4126625,
   0.3324536,
   0.2578143,
   0.2153013,
   0.1804031,
   0.1629328,
   0.1315654,
   0.09428114,
   0.1039932,
   0.08179407,
   0.08890378,
   0.06845849,
   0.0593522,
   0.06245071,
   0.05927602,
   0.04916973,
   0.04917746,
   0.03938512,
   0.04225773,
   0.03944602,
   0.03902591,
   0.02991329,
   0.025762,
   0.02101784,
   0.027812,
   0.01687976,
   0.02862852,
   0.01670961,
   0.01822002,
   0.01961824,
   0.02025987,
   0.01265718,
   0.01549918,
   0.01121674,
   0.01062424,
   0.01059727,
   0.01139557,
   0.01201342,
   0.01217067,
   0.0142842,
   0.01491679,
   0.009280425,
   0.005737463,
   0.005736622,
   0.007181171,
   0.002168215,
   0.002890012,
   0.003619477,
   0.009430075,
   0.01015604,
   0.004372539,
   0.00440892,
   0.002198906,
   0.005148672,
   0.008136222,
   0.005174116,
   0.007393036,
   0.004396991,
   0.002228329,
   0.003722367,
   0.002243782,
   0.002988193,
   0.001496248,
   0.003756558,
   0,
   0.00375385,
   0.001503253,
   0.003755343,
   0.001499159,
   0.0022716,
   0.00452747,
   0.001522193,
   0,
   0,
   0.005360846,
   0.0007672045,
   0};
   Double_t gObs_fex1001[78] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t gObs_fey1001[78] = {
   0.01587368,
   0.01480122,
   0.01353504,
   0.01222697,
   0.01130194,
   0.01047515,
   0.01004923,
   0.00909985,
   0.007800702,
   0.008153689,
   0.007339715,
   0.007620584,
   0.006726405,
   0.006302954,
   0.006478618,
   0.006296018,
   0.00576347,
   0.005764528,
   0.005165561,
   0.005353561,
   0.005173429,
   0.005164793,
   0.004528502,
   0.004208571,
   0.003817575,
   0.004367695,
   0.003431582,
   0.004440549,
   0.00339734,
   0.003557843,
   0.003690381,
   0.003744163,
   0.002974429,
   0.003292503,
   0.002796956,
   0.002736481,
   0.002729612,
   0.002841573,
   0.002905869,
   0.002943759,
   0.003183844,
   0.003244321,
   0.002568625,
   0.002025914,
   0.002025632,
   0.002267328,
   0.001251232,
   0.001444104,
   0.00161742,
   0.002610118,
   0.002708424,
   0.001783433,
   0.001798248,
   0.001268951,
   0.001943915,
   0.00244898,
   0.001953528,
   0.002334297,
   0.001793437,
   0.00128593,
   0.001663405,
   0.001294851,
   0.001493185,
   0.001057685,
   0.001678709,
   0,
   0.001677496,
   0.001062639,
   0.001678169,
   0.001059748,
   0.001310912,
   0.001846664,
   0.001076025,
   0,
   0,
   0.00202404,
   0.0007670872,
   0};
   TGraphErrors *gre = new TGraphErrors(78,gObs_fx1001,gObs_fy1001,gObs_fex1001,gObs_fey1001);
   gre->SetName("gObs");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);
   gre->SetLineWidth(3);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_gObs1001 = new TH1F("Graph_gObs1001","Graph",100,0,1.097375e-09);
   Graph_gObs1001->SetMinimum(0);
   Graph_gObs1001->SetMaximum(0.5717864);
   Graph_gObs1001->SetDirectory(0);
   Graph_gObs1001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gObs1001->SetLineColor(ci);
   Graph_gObs1001->GetXaxis()->SetLabelFont(42);
   Graph_gObs1001->GetXaxis()->SetTitleOffset(1);
   Graph_gObs1001->GetXaxis()->SetTitleFont(42);
   Graph_gObs1001->GetYaxis()->SetLabelFont(42);
   Graph_gObs1001->GetYaxis()->SetLabelOffset(0.01);
   Graph_gObs1001->GetYaxis()->SetTitleFont(42);
   Graph_gObs1001->GetZaxis()->SetLabelFont(42);
   Graph_gObs1001->GetZaxis()->SetTitleOffset(1);
   Graph_gObs1001->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_gObs1001);
   
   gre->Draw("lep");
   
   TLegend *leg = new TLegend(0.68,0.58,0.93,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(133);
   leg->SetTextSize(21.75);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("gObs","Observed","LEP");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("gExp","Expected","L");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("gErr1","#pm 1#sigma","F");

   ci = TColor::GetColor("#9ecae1");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = TColor::GetColor("#9ecae1");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("gErr2","#pm 2#sigma","F");

   ci = TColor::GetColor("#3182bd");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = TColor::GetColor("#3182bd");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(6.5e-10,0.12,0.75e-09,0.17,"BR");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(133);
   pt->SetTextSize(35);
   TText *pt_LaTex = pt->AddText("90.0%");
   pt->Draw();
   TLine *line = new TLine(0,0.1,1e-09,0.1);
   line->SetLineStyle(3);
   line->Draw();
   
   pt = new TPaveText(8e-10,0.07,0.9e-09,0.12,"BR");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(133);
   pt->SetTextSize(35);
   pt_LaTex = pt->AddText("95.0%");
   pt->Draw();
   line = new TLine(0,0.05,1e-09,0.05);
   line->SetLineStyle(3);
   line->Draw();
   
   pt = new TPaveText(0.80,0.48,0.870,0.605,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(32);
   pt->SetTextFont(133);
   pt->SetTextSize(30);
   pt_LaTex = pt->AddText("GammaCombo");
   pt->Draw();

   pt = new TPaveText(0.4003921,0.8466462,0.5165485,0.9274233,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();

   pt = new TPaveText(0.4003921,0.7570491,0.5165485,0.8404663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("9 fb^{#minus1}");
   pt->Draw();
   
   TH1F *haxesUID16_copy__2 = new TH1F("haxesUID16_copy__2","",100,0,1e-09);
   haxesUID16_copy__2->SetMinimum(0);
   haxesUID16_copy__2->SetMaximum(1);
   haxesUID16_copy__2->SetDirectory(0);
   haxesUID16_copy__2->SetStats(0);

   ci = TColor::GetColor("#000099");
   haxesUID16_copy__2->SetLineColor(ci);
   haxesUID16_copy__2->GetXaxis()->SetTitle("#font[32]{B}(#it{B}^{0}#rightarrow #it{a}(#font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}})#it{a}(#font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}}))");
   haxesUID16_copy__2->GetXaxis()->SetNdivisions(407);
   haxesUID16_copy__2->GetXaxis()->SetLabelFont(133);
   haxesUID16_copy__2->GetXaxis()->SetLabelSize(35);
   haxesUID16_copy__2->GetXaxis()->SetTitleSize(45);
   haxesUID16_copy__2->GetXaxis()->SetTitleOffset(0.9);
   haxesUID16_copy__2->GetXaxis()->SetTitleFont(133);
   haxesUID16_copy__2->GetYaxis()->SetTitle("CL_{S}");
   haxesUID16_copy__2->GetYaxis()->SetNdivisions(407);
   haxesUID16_copy__2->GetYaxis()->SetLabelFont(133);
   haxesUID16_copy__2->GetYaxis()->SetLabelOffset(0.01);
   haxesUID16_copy__2->GetYaxis()->SetLabelSize(35);
   haxesUID16_copy__2->GetYaxis()->SetTitleSize(45);
   haxesUID16_copy__2->GetYaxis()->SetTitleOffset(0.85);
   haxesUID16_copy__2->GetYaxis()->SetTitleFont(133);
   haxesUID16_copy__2->GetZaxis()->SetLabelFont(42);
   haxesUID16_copy__2->GetZaxis()->SetTitleOffset(1);
   haxesUID16_copy__2->GetZaxis()->SetTitleFont(42);
   haxesUID16_copy__2->Draw("sameaxis");
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->Modified();
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->cd();
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetSelected(bf_fit_limit_branchingRatioRare_plugin_clsUID3);

   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SaveAs("bd2aa_bf_fit_limit_branchingRatioRare_plugin_cls_expected.pdf");
}


==> figs/Fig7e.C <==
void bs2mmjpsi_bf_fit_limit_branchingRatioRare_plugin_cls_expected()
{
//=========Macro generated from canvas: bf_fit_limit_branchingRatioRare_plugin_clsUID3/p-value curves
//=========  (Thu Aug 26 15:43:55 2021) by ROOT version 6.22/00

   gROOT->ProcessLine(".x lhcbStyle.C");

   TCanvas *bf_fit_limit_branchingRatioRare_plugin_clsUID3 = new TCanvas("bf_fit_limit_branchingRatioRare_plugin_clsUID3", "p-value curves",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetHighLightColor(2);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->Range(-8.648648e-10,-0.2179487,4.54054e-09,1.064103);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetFillColor(0);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetBorderMode(0);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetBorderSize(2);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetTickx(1);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetTicky(1);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetLeftMargin(0.16);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetRightMargin(0.10);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetTopMargin(0.05);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetBottomMargin(0.17);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetFrameBorderMode(0);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetFrameBorderMode(0);
   
   TH1F *haxesUID16__1 = new TH1F("haxesUID16__1","",100,0,4e-09);
   haxesUID16__1->SetMinimum(0);
   haxesUID16__1->SetMaximum(1);
   haxesUID16__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   haxesUID16__1->SetLineColor(ci);
   haxesUID16__1->GetXaxis()->SetTitle("#font[32]{B}(#it{B}^{0}_{#it{s}}#rightarrow #it{J/#psi}(#font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}})#font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}})");
   haxesUID16__1->GetXaxis()->SetNdivisions(407);
   haxesUID16__1->GetXaxis()->SetLabelFont(133);
   haxesUID16__1->GetXaxis()->SetLabelSize(35);
   haxesUID16__1->GetXaxis()->SetTitleSize(45);
   haxesUID16__1->GetXaxis()->SetTitleOffset(0.9);
   haxesUID16__1->GetXaxis()->SetTitleFont(133);
   haxesUID16__1->GetYaxis()->SetTitle("CL_{S}");
   haxesUID16__1->GetYaxis()->SetNdivisions(407);
   haxesUID16__1->GetYaxis()->SetLabelFont(133);
   haxesUID16__1->GetYaxis()->SetLabelOffset(0.01);
   haxesUID16__1->GetYaxis()->SetLabelSize(35);
   haxesUID16__1->GetYaxis()->SetTitleSize(45);
   haxesUID16__1->GetYaxis()->SetTitleOffset(0.85);
   haxesUID16__1->GetYaxis()->SetTitleFont(133);
   haxesUID16__1->GetZaxis()->SetLabelFont(42);
   haxesUID16__1->GetZaxis()->SetTitleOffset(1);
   haxesUID16__1->GetZaxis()->SetTitleFont(42);
   haxesUID16__1->Draw("AXIS+");
   
   Double_t gErr2_fx3001[80] = {
   0,
   5.09375e-11,
   1.015625e-10,
   1.521875e-10,
   2.028125e-10,
   2.534375e-10,
   3.040625e-10,
   3.546875e-10,
   4.053125e-10,
   4.559375e-10,
   5.065625e-10,
   5.571875e-10,
   6.078125e-10,
   6.584375e-10,
   7.090625e-10,
   7.596875e-10,
   8.103125e-10,
   8.609375e-10,
   9.115625e-10,
   9.621875e-10,
   1.012812e-09,
   1.063437e-09,
   1.114062e-09,
   1.164687e-09,
   1.215312e-09,
   1.265937e-09,
   1.316562e-09,
   1.367187e-09,
   1.417812e-09,
   1.468437e-09,
   1.519062e-09,
   1.569687e-09,
   1.620312e-09,
   1.670937e-09,
   1.721562e-09,
   1.772187e-09,
   1.822812e-09,
   1.873437e-09,
   1.924062e-09,
   1.974687e-09,
   2.025312e-09,
   2.075937e-09,
   2.126562e-09,
   2.177187e-09,
   2.227812e-09,
   2.278437e-09,
   2.329062e-09,
   2.379687e-09,
   2.430312e-09,
   2.480937e-09,
   2.531562e-09,
   2.582187e-09,
   2.632812e-09,
   2.683437e-09,
   2.734062e-09,
   2.784687e-09,
   2.835312e-09,
   2.885937e-09,
   2.936562e-09,
   2.987187e-09,
   3.037812e-09,
   3.088437e-09,
   3.139062e-09,
   3.189687e-09,
   3.240312e-09,
   3.290937e-09,
   3.341562e-09,
   3.392187e-09,
   3.442812e-09,
   3.493437e-09,
   3.544062e-09,
   3.594687e-09,
   3.645312e-09,
   3.695937e-09,
   3.746562e-09,
   3.797187e-09,
   3.847812e-09,
   3.898437e-09,
   3.949062e-09,
   3.999687e-09};
   Double_t gErr2_fy3001[80] = {
   1,
   0.9605522,
   0.8866715,
   0.8114496,
   0.7375597,
   0.6656307,
   0.5956319,
   0.5330234,
   0.4766415,
   0.4257655,
   0.3807818,
   0.3397519,
   0.3026236,
   0.2702407,
   0.2403913,
   0.2127132,
   0.1909209,
   0.1725655,
   0.156329,
   0.1429052,
   0.1324581,
   0.1201365,
   0.1082353,
   0.09622345,
   0.08550848,
   0.07473764,
   0.06672579,
   0.05971357,
   0.05381302,
   0.0479167,
   0.04297588,
   0.03762021,
   0.03269786,
   0.0287384,
   0.02571059,
   0.02319411,
   0.02134889,
   0.01977129,
   0.01813418,
   0.01625397,
   0.01421311,
   0.01255402,
   0.01122779,
   0.01013451,
   0.0094338,
   0.008872826,
   0.008251226,
   0.007400003,
   0.006432046,
   0.005406625,
   0.004513759,
   0.00362309,
   0.003060723,
   0.002755763,
   0.002645845,
   0.002739974,
   0.00294731,
   0.00301725,
   0.002973183,
   0.002718175,
   0.002253761,
   0.001735188,
   0.001231748,
   0.0008213453,
   0.0005967609,
   0.0004982752,
   0.0004761558,
   0.0004709457,
   0.0004360769,
   0.0003389299,
   0.0002423906,
   0.0001503103,
   9.656236e-05,
   8.671784e-05,
   0.0001015566,
   0.0001118129,
   0.0001174869,
   0.0001185784,
   0.0001037317,
   8.888508e-05};
   Double_t gErr2_felx3001[80] = {
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11};
   Double_t gErr2_fely3001[80] = {
   0,
   0.04269295,
   0.08612716,
   0.1176764,
   0.1352327,
   0.1404468,
   0.1381451,
   0.1259493,
   0.1177846,
   0.1158756,
   0.1152872,
   0.1124463,
   0.1114466,
   0.1096911,
   0.1022855,
   0.09355046,
   0.08827971,
   0.08201412,
   0.07628362,
   0.07337956,
   0.07141713,
   0.06657363,
   0.06326083,
   0.05764764,
   0.05189608,
   0.04636686,
   0.04281167,
   0.03943367,
   0.03717032,
   0.03435915,
   0.03182596,
   0.02903037,
   0.02611226,
   0.02379198,
   0.02232385,
   0.021232,
   0.02041004,
   0.01979834,
   0.01889546,
   0.01770682,
   0.0162639,
   0.01505359,
   0.01399178,
   0.01312669,
   0.01226266,
   0.01162371,
   0.01083164,
   0.009822445,
   0.008630869,
   0.007573148,
   0.006490975,
   0.005534779,
   0.004837458,
   0.004464957,
   0.004285674,
   0.004454527,
   0.004608663,
   0.004768214,
   0.004786569,
   0.005278316,
   0.00600886,
   0.007475409,
   0.008822362,
   0.01026469,
   0.01052561,
   0.01023244,
   0.009101822,
   0.00843399,
   0.008092485,
   0.008611777,
   0.009139815,
   0.009716442,
   0.00975823,
   0.009239316,
   0.008419042,
   0.007650832,
   0.006920895,
   0.006280496,
   0.005774658,
   0.005268819};
   Double_t gErr2_fehx3001[80] = {
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11};
   Double_t gErr2_fehy3001[80] = {
   0,
   0.03944775,
   0.1133285,
   0.1885504,
   0.2624403,
   0.3343693,
   0.4043681,
   0.4669766,
   0.5233585,
   0.5742345,
   0.6192182,
   0.6602481,
   0.6973764,
   0.7297593,
   0.7596087,
   0.7872868,
   0.8090791,
   0.8274345,
   0.843671,
   0.8570948,
   0.8675419,
   0.8798635,
   0.8917647,
   0.9037765,
   0.5287689,
   0.4045445,
   0.3708944,
   0.3449782,
   0.323701,
   0.3111648,
   0.2886962,
   0.2727937,
   0.2702013,
   0.2684289,
   0.251346,
   0.2254328,
   0.2079472,
   0.2023148,
   0.1847988,
   0.1719081,
   0.1678809,
   0.1606401,
   0.1516295,
   0.1449372,
   0.139939,
   0.129483,
   0.119782,
   0.1097535,
   0.1008409,
   0.09391814,
   0.09494818,
   0.08364248,
   0.07751244,
   0.07456119,
   0.07066661,
   0.06588464,
   0.06176291,
   0.05591913,
   0.05101407,
   0.05072676,
   0.0486536,
   0.042011,
   0.03793497,
   0.03578912,
   0.03463739,
   0.03562658,
   0.03254831,
   0.02904865,
   0.02879846,
   0.02546286,
   0.02479462,
   0.02507474,
   0.02353666,
   0.01960599,
   0.01798185,
   0.0181329,
   0.01741427,
   0.01790525,
   0.01406678,
   0.01205959};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(80,gErr2_fx3001,gErr2_fy3001,gErr2_felx3001,gErr2_fehx3001,gErr2_fely3001,gErr2_fehy3001);
   grae->SetName("gErr2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#3182bd");
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = TColor::GetColor("#3182bd");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gErr23001 = new TH1F("Graph_gErr23001","Graph",100,-4.303437e-10,4.430031e-09);
   Graph_gErr23001->SetMinimum(-0.1109217);
   Graph_gErr23001->SetMaximum(1.100993);
   Graph_gErr23001->SetDirectory(0);
   Graph_gErr23001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gErr23001->SetLineColor(ci);
   Graph_gErr23001->GetXaxis()->SetLabelFont(42);
   Graph_gErr23001->GetXaxis()->SetTitleOffset(1);
   Graph_gErr23001->GetXaxis()->SetTitleFont(42);
   Graph_gErr23001->GetYaxis()->SetLabelFont(42);
   Graph_gErr23001->GetYaxis()->SetLabelOffset(0.01);
   Graph_gErr23001->GetYaxis()->SetTitleFont(42);
   Graph_gErr23001->GetZaxis()->SetLabelFont(42);
   Graph_gErr23001->GetZaxis()->SetTitleOffset(1);
   Graph_gErr23001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gErr23001);
   
   grae->Draw("e3");
   
   Double_t gErr1_fx3002[80] = {
   0,
   5.09375e-11,
   1.015625e-10,
   1.521875e-10,
   2.028125e-10,
   2.534375e-10,
   3.040625e-10,
   3.546875e-10,
   4.053125e-10,
   4.559375e-10,
   5.065625e-10,
   5.571875e-10,
   6.078125e-10,
   6.584375e-10,
   7.090625e-10,
   7.596875e-10,
   8.103125e-10,
   8.609375e-10,
   9.115625e-10,
   9.621875e-10,
   1.012812e-09,
   1.063437e-09,
   1.114062e-09,
   1.164687e-09,
   1.215312e-09,
   1.265937e-09,
   1.316562e-09,
   1.367187e-09,
   1.417812e-09,
   1.468437e-09,
   1.519062e-09,
   1.569687e-09,
   1.620312e-09,
   1.670937e-09,
   1.721562e-09,
   1.772187e-09,
   1.822812e-09,
   1.873437e-09,
   1.924062e-09,
   1.974687e-09,
   2.025312e-09,
   2.075937e-09,
   2.126562e-09,
   2.177187e-09,
   2.227812e-09,
   2.278437e-09,
   2.329062e-09,
   2.379687e-09,
   2.430312e-09,
   2.480937e-09,
   2.531562e-09,
   2.582187e-09,
   2.632812e-09,
   2.683437e-09,
   2.734062e-09,
   2.784687e-09,
   2.835312e-09,
   2.885937e-09,
   2.936562e-09,
   2.987187e-09,
   3.037812e-09,
   3.088437e-09,
   3.139062e-09,
   3.189687e-09,
   3.240312e-09,
   3.290937e-09,
   3.341562e-09,
   3.392187e-09,
   3.442812e-09,
   3.493437e-09,
   3.544062e-09,
   3.594687e-09,
   3.645312e-09,
   3.695937e-09,
   3.746562e-09,
   3.797187e-09,
   3.847812e-09,
   3.898437e-09,
   3.949062e-09,
   3.999687e-09};
   Double_t gErr1_fy3002[80] = {
   1,
   0.9605522,
   0.8866715,
   0.8114496,
   0.7375597,
   0.6656307,
   0.5956319,
   0.5330234,
   0.4766415,
   0.4257655,
   0.3807818,
   0.3397519,
   0.3026236,
   0.2702407,
   0.2403913,
   0.2127132,
   0.1909209,
   0.1725655,
   0.156329,
   0.1429052,
   0.1324581,
   0.1201365,
   0.1082353,
   0.09622345,
   0.08550848,
   0.07473764,
   0.06672579,
   0.05971357,
   0.05381302,
   0.0479167,
   0.04297588,
   0.03762021,
   0.03269786,
   0.0287384,
   0.02571059,
   0.02319411,
   0.02134889,
   0.01977129,
   0.01813418,
   0.01625397,
   0.01421311,
   0.01255402,
   0.01122779,
   0.01013451,
   0.0094338,
   0.008872826,
   0.008251226,
   0.007400003,
   0.006432046,
   0.005406625,
   0.004513759,
   0.00362309,
   0.003060723,
   0.002755763,
   0.002645845,
   0.002739974,
   0.00294731,
   0.00301725,
   0.002973183,
   0.002718175,
   0.002253761,
   0.001735188,
   0.001231748,
   0.0008213453,
   0.0005967609,
   0.0004982752,
   0.0004761558,
   0.0004709457,
   0.0004360769,
   0.0003389299,
   0.0002423906,
   0.0001503103,
   9.656236e-05,
   8.671784e-05,
   0.0001015566,
   0.0001118129,
   0.0001174869,
   0.0001185784,
   0.0001037317,
   8.888508e-05};
   Double_t gErr1_felx3002[80] = {
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11};
   Double_t gErr1_fely3002[80] = {
   0,
   0.024601,
   0.04359286,
   0.05735386,
   0.06307573,
   0.06305176,
   0.06061075,
   0.05544175,
   0.05208135,
   0.05257705,
   0.05484268,
   0.05634597,
   0.05816218,
   0.06000961,
   0.05944491,
   0.0565511,
   0.05562159,
   0.05215675,
   0.0486821,
   0.04753091,
   0.04692539,
   0.04396725,
   0.04304657,
   0.04077567,
   0.036767,
   0.03259047,
   0.02940004,
   0.02633575,
   0.02373393,
   0.02126278,
   0.01980501,
   0.01820589,
   0.01621985,
   0.01504537,
   0.01467261,
   0.01392373,
   0.01332839,
   0.01302529,
   0.01216457,
   0.01098834,
   0.009694741,
   0.008650559,
   0.0077187,
   0.007081333,
   0.006648001,
   0.006342353,
   0.005931459,
   0.005301653,
   0.004500725,
   0.003705218,
   0.00296754,
   0.002304156,
   0.001914509,
   0.001767619,
   0.001768314,
   0.002003573,
   0.002286952,
   0.002504755,
   0.002620785,
   0.002564597,
   0.002282523,
   0.001989222,
   0.001663823,
   0.001415252,
   0.001291073,
   0.001303382,
   0.001328651,
   0.001376797,
   0.001389397,
   0.001353227,
   0.001272851,
   0.001182352,
   0.001107488,
   0.001056969,
   0.001013343,
   0.0009636496,
   0.0009061425,
   0.0008389516,
   0.0007534662,
   0.0006679808};
   Double_t gErr1_fehx3002[80] = {
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11,
   2.53125e-11};
   Double_t gErr1_fehy3002[80] = {
   0,
   0.03944775,
   0.1133285,
   0.1885504,
   0.2624403,
   0.3343693,
   0.4043681,
   0.4669766,
   0.5233585,
   0.5742345,
   0.6192182,
   0.3157504,
   0.2357696,
   0.2275483,
   0.2253447,
   0.2153045,
   0.2141041,
   0.1993162,
   0.1674432,
   0.1528834,
   0.160419,
   0.1583848,
   0.1484016,
   0.1327716,
   0.1267025,
   0.1212313,
   0.119514,
   0.112263,
   0.09418842,
   0.08146759,
   0.0697095,
   0.06841788,
   0.07013771,
   0.06988628,
   0.06305011,
   0.05870823,
   0.05118047,
   0.04457404,
   0.03982475,
   0.03598328,
   0.03479591,
   0.0389337,
   0.03749879,
   0.03231615,
   0.03003694,
   0.0239976,
   0.02571664,
   0.02396852,
   0.01999032,
   0.01847237,
   0.01777095,
   0.0156816,
   0.01556266,
   0.01648995,
   0.01196501,
   0.01004952,
   0.01134133,
   0.008756343,
   0.006785864,
   0.007112705,
   0.00773965,
   0.007592383,
   0.007429621,
   0.004935849,
   0.003360246,
   0.004200357,
   0.00378882,
   0.003798286,
   0.004080023,
   0.003349875,
   0.00236823,
   0.002878392,
   0.002032988,
   0.001857814,
   0.002248265,
   0.002478223,
   0.002685457,
   0.0024674,
   0.001555217,
   0.001140993};
   grae = new TGraphAsymmErrors(80,gErr1_fx3002,gErr1_fy3002,gErr1_felx3002,gErr1_fehx3002,gErr1_fely3002,gErr1_fehy3002);
   grae->SetName("gErr1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#9ecae1");
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = TColor::GetColor("#9ecae1");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gErr13002 = new TH1F("Graph_gErr13002","Graph",100,-4.303437e-10,4.430031e-09);
   Graph_gErr13002->SetMinimum(-0.1011352);
   Graph_gErr13002->SetMaximum(1.100103);
   Graph_gErr13002->SetDirectory(0);
   Graph_gErr13002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gErr13002->SetLineColor(ci);
   Graph_gErr13002->GetXaxis()->SetLabelFont(42);
   Graph_gErr13002->GetXaxis()->SetTitleOffset(1);
   Graph_gErr13002->GetXaxis()->SetTitleFont(42);
   Graph_gErr13002->GetYaxis()->SetLabelFont(42);
   Graph_gErr13002->GetYaxis()->SetLabelOffset(0.01);
   Graph_gErr13002->GetYaxis()->SetTitleFont(42);
   Graph_gErr13002->GetZaxis()->SetLabelFont(42);
   Graph_gErr13002->GetZaxis()->SetTitleOffset(1);
   Graph_gErr13002->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gErr13002);
   
   grae->Draw("e3");
   
   Double_t gExp_fx1[80] = {
   0,
   5.09375e-11,
   1.015625e-10,
   1.521875e-10,
   2.028125e-10,
   2.534375e-10,
   3.040625e-10,
   3.546875e-10,
   4.053125e-10,
   4.559375e-10,
   5.065625e-10,
   5.571875e-10,
   6.078125e-10,
   6.584375e-10,
   7.090625e-10,
   7.596875e-10,
   8.103125e-10,
   8.609375e-10,
   9.115625e-10,
   9.621875e-10,
   1.012812e-09,
   1.063437e-09,
   1.114062e-09,
   1.164687e-09,
   1.215312e-09,
   1.265937e-09,
   1.316562e-09,
   1.367187e-09,
   1.417812e-09,
   1.468437e-09,
   1.519062e-09,
   1.569687e-09,
   1.620312e-09,
   1.670937e-09,
   1.721562e-09,
   1.772187e-09,
   1.822812e-09,
   1.873437e-09,
   1.924062e-09,
   1.974687e-09,
   2.025312e-09,
   2.075937e-09,
   2.126562e-09,
   2.177187e-09,
   2.227812e-09,
   2.278437e-09,
   2.329062e-09,
   2.379687e-09,
   2.430312e-09,
   2.480937e-09,
   2.531562e-09,
   2.582187e-09,
   2.632812e-09,
   2.683437e-09,
   2.734062e-09,
   2.784687e-09,
   2.835312e-09,
   2.885937e-09,
   2.936562e-09,
   2.987187e-09,
   3.037812e-09,
   3.088437e-09,
   3.139062e-09,
   3.189687e-09,
   3.240312e-09,
   3.290937e-09,
   3.341562e-09,
   3.392187e-09,
   3.442812e-09,
   3.493437e-09,
   3.544062e-09,
   3.594687e-09,
   3.645312e-09,
   3.695937e-09,
   3.746562e-09,
   3.797187e-09,
   3.847812e-09,
   3.898437e-09,
   3.949062e-09,
   3.999687e-09};
   Double_t gExp_fy1[80] = {
   1,
   0.9605522,
   0.8866715,
   0.8114496,
   0.7375597,
   0.6656307,
   0.5956319,
   0.5330234,
   0.4766415,
   0.4257655,
   0.3807818,
   0.3397519,
   0.3026236,
   0.2702407,
   0.2403913,
   0.2127132,
   0.1909209,
   0.1725655,
   0.156329,
   0.1429052,
   0.1324581,
   0.1201365,
   0.1082353,
   0.09622345,
   0.08550848,
   0.07473764,
   0.06672579,
   0.05971357,
   0.05381302,
   0.0479167,
   0.04297588,
   0.03762021,
   0.03269786,
   0.0287384,
   0.02571059,
   0.02319411,
   0.02134889,
   0.01977129,
   0.01813418,
   0.01625397,
   0.01421311,
   0.01255402,
   0.01122779,
   0.01013451,
   0.0094338,
   0.008872826,
   0.008251226,
   0.007400003,
   0.006432046,
   0.005406625,
   0.004513759,
   0.00362309,
   0.003060723,
   0.002755763,
   0.002645845,
   0.002739974,
   0.00294731,
   0.00301725,
   0.002973183,
   0.002718175,
   0.002253761,
   0.001735188,
   0.001231748,
   0.0008213453,
   0.0005967609,
   0.0004982752,
   0.0004761558,
   0.0004709457,
   0.0004360769,
   0.0003389299,
   0.0002423906,
   0.0001503103,
   9.656236e-05,
   8.671784e-05,
   0.0001015566,
   0.0001118129,
   0.0001174869,
   0.0001185784,
   0.0001037317,
   8.888508e-05};
   TGraph *graph = new TGraph(80,gExp_fx1,gExp_fy1);
   graph->SetName("gExp");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_gExp1 = new TH1F("Graph_gExp1","Graph",100,0,4.399656e-09);
   Graph_gExp1->SetMinimum(7.804606e-05);
   Graph_gExp1->SetMaximum(1.099991);
   Graph_gExp1->SetDirectory(0);
   Graph_gExp1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gExp1->SetLineColor(ci);
   Graph_gExp1->GetXaxis()->SetLabelFont(42);
   Graph_gExp1->GetXaxis()->SetTitleOffset(1);
   Graph_gExp1->GetXaxis()->SetTitleFont(42);
   Graph_gExp1->GetYaxis()->SetLabelFont(42);
   Graph_gExp1->GetYaxis()->SetLabelOffset(0.01);
   Graph_gExp1->GetYaxis()->SetTitleFont(42);
   Graph_gExp1->GetZaxis()->SetLabelFont(42);
   Graph_gExp1->GetZaxis()->SetTitleOffset(1);
   Graph_gExp1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_gExp1);
   
   graph->Draw("l");
   
   Double_t gObs_fx1001[61] = {
   9.621875e-10,
   1.012812e-09,
   1.063437e-09,
   1.114062e-09,
   1.164687e-09,
   1.215312e-09,
   1.265937e-09,
   1.316562e-09,
   1.367187e-09,
   1.417812e-09,
   1.468437e-09,
   1.519062e-09,
   1.569687e-09,
   1.620312e-09,
   1.670937e-09,
   1.721562e-09,
   1.772187e-09,
   1.822812e-09,
   1.873437e-09,
   1.924062e-09,
   1.974687e-09,
   2.025312e-09,
   2.075937e-09,
   2.126562e-09,
   2.177187e-09,
   2.227812e-09,
   2.278437e-09,
   2.329062e-09,
   2.379687e-09,
   2.430312e-09,
   2.480937e-09,
   2.531562e-09,
   2.582187e-09,
   2.632812e-09,
   2.683437e-09,
   2.734062e-09,
   2.784687e-09,
   2.835312e-09,
   2.885937e-09,
   2.936562e-09,
   2.987187e-09,
   3.037812e-09,
   3.088437e-09,
   3.139062e-09,
   3.189687e-09,
   3.240312e-09,
   3.290937e-09,
   3.341562e-09,
   3.392187e-09,
   3.442812e-09,
   3.493437e-09,
   3.544062e-09,
   3.594687e-09,
   3.645312e-09,
   3.695937e-09,
   3.746562e-09,
   3.797187e-09,
   3.847812e-09,
   3.898437e-09,
   3.949062e-09,
   3.999687e-09};
   Double_t gObs_fy1001[61] = {
   0.5585229,
   0.567371,
   0.5431715,
   0.5150403,
   0.4506366,
   0.4428886,
   0.4208766,
   0.4056503,
   0.3755242,
   0.321362,
   0.3168491,
   0.2634518,
   0.2611983,
   0.2462681,
   0.2581062,
   0.2231724,
   0.1995703,
   0.1924033,
   0.1831566,
   0.1548468,
   0.1527878,
   0.1455854,
   0.1314763,
   0.1191478,
   0.1149429,
   0.1095355,
   0.09130114,
   0.09040885,
   0.08271642,
   0.06945601,
   0.06334843,
   0.06950619,
   0.05064886,
   0.04989679,
   0.05621326,
   0.03804214,
   0.04195419,
   0.04464075,
   0.0344825,
   0.03192939,
   0.02771592,
   0.02823343,
   0.02321434,
   0.02059979,
   0.02007144,
   0.01447617,
   0.02191957,
   0.01699267,
   0.01515088,
   0.01636512,
   0.01128242,
   0.01187912,
   0.01130409,
   0.01261274,
   0.006929939,
   0.006285389,
   0.008204268,
   0.007527133,
   0.01066588,
   0.005676647,
   0.004417918};
   Double_t gObs_fex1001[61] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t gObs_fey1001[61] = {
   0.01497966,
   0.01507396,
   0.0148926,
   0.01469588,
   0.01417843,
   0.01408688,
   0.01387051,
   0.01371324,
   0.01337906,
   0.01264909,
   0.0125786,
   0.01167854,
   0.01162986,
   0.01137882,
   0.01160398,
   0.01094447,
   0.01043775,
   0.01028163,
   0.01006606,
   0.009357201,
   0.009298583,
   0.009106194,
   0.008681176,
   0.008302981,
   0.008194498,
   0.008000898,
   0.007344558,
   0.00732479,
   0.006991699,
   0.006452977,
   0.006182326,
   0.006458064,
   0.005541611,
   0.005494693,
   0.005824604,
   0.004814911,
   0.005060531,
   0.005226274,
   0.004601393,
   0.004428194,
   0.004143546,
   0.004173217,
   0.003789873,
   0.003563883,
   0.003526926,
   0.003005448,
   0.003680907,
   0.003253759,
   0.003078751,
   0.003193919,
   0.002650427,
   0.0027157,
   0.002655474,
   0.002809758,
   0.002085171,
   0.001983932,
   0.00226995,
   0.002168085,
   0.002578768,
   0.001889076,
   0.001667664};
   TGraphErrors *gre = new TGraphErrors(61,gObs_fx1001,gObs_fy1001,gObs_fex1001,gObs_fey1001);
   gre->SetName("gObs");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);
   gre->SetLineWidth(3);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_gObs1001 = new TH1F("Graph_gObs1001","Graph",100,6.584375e-10,4.303437e-09);
   Graph_gObs1001->SetMinimum(0.002475228);
   Graph_gObs1001->SetMaximum(0.6404144);
   Graph_gObs1001->SetDirectory(0);
   Graph_gObs1001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gObs1001->SetLineColor(ci);
   Graph_gObs1001->GetXaxis()->SetLabelFont(42);
   Graph_gObs1001->GetXaxis()->SetTitleOffset(1);
   Graph_gObs1001->GetXaxis()->SetTitleFont(42);
   Graph_gObs1001->GetYaxis()->SetLabelFont(42);
   Graph_gObs1001->GetYaxis()->SetLabelOffset(0.01);
   Graph_gObs1001->GetYaxis()->SetTitleFont(42);
   Graph_gObs1001->GetZaxis()->SetLabelFont(42);
   Graph_gObs1001->GetZaxis()->SetTitleOffset(1);
   Graph_gObs1001->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_gObs1001);
   
   gre->Draw("lep");
   
   TLegend *leg = new TLegend(0.68,0.58,0.93,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(133);
   leg->SetTextSize(21.75);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("gObs","Observed","LEP");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("gExp","Expected","L");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("gErr1","#pm 1#sigma","F");

   ci = TColor::GetColor("#9ecae1");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = TColor::GetColor("#9ecae1");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("gErr2","#pm 2#sigma","F");

   ci = TColor::GetColor("#3182bd");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = TColor::GetColor("#3182bd");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(26e-10,0.12,3.0e-09,0.17,"BR");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(133);
   pt->SetTextSize(35);
   TText *pt_LaTex = pt->AddText("90.0%");
   pt->Draw();
   TLine *line = new TLine(0,0.1,4e-09,0.1);
   line->SetLineStyle(3);
   line->Draw();
   
   pt = new TPaveText(32e-10,0.07,3.6e-09,0.12,"BR");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(133);
   pt->SetTextSize(35);
   pt_LaTex = pt->AddText("95.0%");
   pt->Draw();
   line = new TLine(0,0.05,4e-09,0.05);
   line->SetLineStyle(3);
   line->Draw();
   
   pt = new TPaveText(0.80,0.48,0.870,0.605,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(32);
   pt->SetTextFont(133);
   pt->SetTextSize(30);
   pt_LaTex = pt->AddText("GammaCombo");
   pt->Draw();

   pt = new TPaveText(0.4003921,0.8466462,0.5165485,0.9274233,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();

   pt = new TPaveText(0.4003921,0.7570491,0.5165485,0.8404663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("9 fb^{#minus1}");
   pt->Draw();
   
   TH1F *haxesUID16_copy__2 = new TH1F("haxesUID16_copy__2","",100,0,4e-09);
   haxesUID16_copy__2->SetMinimum(0);
   haxesUID16_copy__2->SetMaximum(1);
   haxesUID16_copy__2->SetDirectory(0);
   haxesUID16_copy__2->SetStats(0);

   ci = TColor::GetColor("#000099");
   haxesUID16_copy__2->SetLineColor(ci);
   haxesUID16_copy__2->GetXaxis()->SetTitle("#font[32]{B}(#it{B}^{0}_{#it{s}}#rightarrow #it{J/#psi}(#font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}})#font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}})");
   haxesUID16_copy__2->GetXaxis()->SetNdivisions(407);
   haxesUID16_copy__2->GetXaxis()->SetLabelFont(133);
   haxesUID16_copy__2->GetXaxis()->SetLabelSize(35);
   haxesUID16_copy__2->GetXaxis()->SetTitleSize(45);
   haxesUID16_copy__2->GetXaxis()->SetTitleOffset(0.9);
   haxesUID16_copy__2->GetXaxis()->SetTitleFont(133);
   haxesUID16_copy__2->GetYaxis()->SetTitle("CL_{S}");
   haxesUID16_copy__2->GetYaxis()->SetNdivisions(407);
   haxesUID16_copy__2->GetYaxis()->SetLabelFont(133);
   haxesUID16_copy__2->GetYaxis()->SetLabelOffset(0.01);
   haxesUID16_copy__2->GetYaxis()->SetLabelSize(35);
   haxesUID16_copy__2->GetYaxis()->SetTitleSize(45);
   haxesUID16_copy__2->GetYaxis()->SetTitleOffset(0.85);
   haxesUID16_copy__2->GetYaxis()->SetTitleFont(133);
   haxesUID16_copy__2->GetZaxis()->SetLabelFont(42);
   haxesUID16_copy__2->GetZaxis()->SetTitleOffset(1);
   haxesUID16_copy__2->GetZaxis()->SetTitleFont(42);
   haxesUID16_copy__2->Draw("sameaxis");
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->Modified();
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->cd();
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetSelected(bf_fit_limit_branchingRatioRare_plugin_clsUID3);

   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SaveAs("bs2mmjpsi_bf_fit_limit_branchingRatioRare_plugin_cls_expected.pdf");
}


==> figs/Fig7f.C <==
void bd2mmjpsi_bf_fit_limit_branchingRatioRare_plugin_cls_expected()
{
//=========Macro generated from canvas: bf_fit_limit_branchingRatioRare_plugin_clsUID3/p-value curves
//=========  (Thu Aug 26 16:25:46 2021) by ROOT version 6.22/00

   gROOT->ProcessLine(".x lhcbStyle.C");

   TCanvas *bf_fit_limit_branchingRatioRare_plugin_clsUID3 = new TCanvas("bf_fit_limit_branchingRatioRare_plugin_clsUID3", "p-value curves",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetHighLightColor(2);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->Range(-3.459459e-10,-0.2179487,1.816216e-09,1.064103);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetFillColor(0);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetBorderMode(0);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetBorderSize(2);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetTickx(1);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetTicky(1);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetLeftMargin(0.16);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetRightMargin(0.10);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetTopMargin(0.05);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetBottomMargin(0.17);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetFrameBorderMode(0);
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetFrameBorderMode(0);
   
   TH1F *haxesUID16__1 = new TH1F("haxesUID16__1","",100,0,1.6e-09);
   haxesUID16__1->SetMinimum(0);
   haxesUID16__1->SetMaximum(1);
   haxesUID16__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   haxesUID16__1->SetLineColor(ci);
   haxesUID16__1->GetXaxis()->SetTitle("#font[32]{B}(#it{B}^{0}#rightarrow #it{J/#psi}(#font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}})#font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}})");
   haxesUID16__1->GetXaxis()->SetNdivisions(407);
   haxesUID16__1->GetXaxis()->SetLabelFont(133);
   haxesUID16__1->GetXaxis()->SetLabelSize(35);
   haxesUID16__1->GetXaxis()->SetTitleSize(45);
   haxesUID16__1->GetXaxis()->SetTitleOffset(0.9);
   haxesUID16__1->GetXaxis()->SetTitleFont(133);
   haxesUID16__1->GetYaxis()->SetTitle("CL_{S}");
   haxesUID16__1->GetYaxis()->SetNdivisions(407);
   haxesUID16__1->GetYaxis()->SetLabelFont(133);
   haxesUID16__1->GetYaxis()->SetLabelOffset(0.01);
   haxesUID16__1->GetYaxis()->SetLabelSize(35);
   haxesUID16__1->GetYaxis()->SetTitleSize(45);
   haxesUID16__1->GetYaxis()->SetTitleOffset(0.85);
   haxesUID16__1->GetYaxis()->SetTitleFont(133);
   haxesUID16__1->GetZaxis()->SetLabelFont(42);
   haxesUID16__1->GetZaxis()->SetTitleOffset(1);
   haxesUID16__1->GetZaxis()->SetTitleFont(42);
   haxesUID16__1->Draw("AXIS+");
   
   Double_t gErr2_fx3001[80] = {
   0,
   2.0375e-11,
   4.0625e-11,
   6.0875e-11,
   8.1125e-11,
   1.01375e-10,
   1.21625e-10,
   1.41875e-10,
   1.62125e-10,
   1.82375e-10,
   2.02625e-10,
   2.22875e-10,
   2.43125e-10,
   2.63375e-10,
   2.83625e-10,
   3.03875e-10,
   3.24125e-10,
   3.44375e-10,
   3.64625e-10,
   3.84875e-10,
   4.05125e-10,
   4.25375e-10,
   4.45625e-10,
   4.65875e-10,
   4.86125e-10,
   5.06375e-10,
   5.26625e-10,
   5.46875e-10,
   5.67125e-10,
   5.87375e-10,
   6.07625e-10,
   6.27875e-10,
   6.48125e-10,
   6.68375e-10,
   6.88625e-10,
   7.08875e-10,
   7.29125e-10,
   7.49375e-10,
   7.69625e-10,
   7.89875e-10,
   8.10125e-10,
   8.30375e-10,
   8.50625e-10,
   8.70875e-10,
   8.91125e-10,
   9.11375e-10,
   9.31625e-10,
   9.51875e-10,
   9.72125e-10,
   9.92375e-10,
   1.012625e-09,
   1.032875e-09,
   1.053125e-09,
   1.073375e-09,
   1.093625e-09,
   1.113875e-09,
   1.134125e-09,
   1.154375e-09,
   1.174625e-09,
   1.194875e-09,
   1.215125e-09,
   1.235375e-09,
   1.255625e-09,
   1.275875e-09,
   1.296125e-09,
   1.316375e-09,
   1.336625e-09,
   1.356875e-09,
   1.377125e-09,
   1.397375e-09,
   1.417625e-09,
   1.437875e-09,
   1.458125e-09,
   1.478375e-09,
   1.498625e-09,
   1.518875e-09,
   1.539125e-09,
   1.559375e-09,
   1.579625e-09,
   1.599875e-09};
   Double_t gErr2_fy3001[80] = {
   1,
   0.9568944,
   0.8755693,
   0.7948964,
   0.7202958,
   0.6513539,
   0.5818705,
   0.5203404,
   0.4636513,
   0.4090148,
   0.358246,
   0.316066,
   0.2782802,
   0.2452779,
   0.2184158,
   0.1970806,
   0.1780873,
   0.1601763,
   0.1447109,
   0.1295203,
   0.1146009,
   0.1001817,
   0.08784522,
   0.07623332,
   0.06661394,
   0.0573382,
   0.04958466,
   0.04262217,
   0.03743624,
   0.03253592,
   0.02945099,
   0.02678024,
   0.02496211,
   0.02283385,
   0.02120561,
   0.01923886,
   0.01705067,
   0.01490777,
   0.01287081,
   0.01083014,
   0.009146452,
   0.008083443,
   0.007052664,
   0.006396511,
   0.005808003,
   0.005204314,
   0.004567854,
   0.004105624,
   0.003587344,
   0.003271367,
   0.002912077,
   0.002611454,
   0.002326821,
   0.00211794,
   0.001844806,
   0.001726984,
   0.001604426,
   0.001475831,
   0.001367429,
   0.001316415,
   0.001202761,
   0.001140212,
   0.001109046,
   0.001009558,
   0.000853436,
   0.0007041193,
   0.0005044852,
   0.0003007382,
   0.000160219,
   7.254937e-05,
   1.544032e-05,
   4.613709e-06,
   2.796301e-05,
   5.592602e-05,
   8.388903e-05,
   0.000111852,
   0.0001258335,
   9.787053e-05,
   6.291677e-05,
   2.796301e-05};
   Double_t gErr2_felx3001[80] = {
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11};
   Double_t gErr2_fely3001[80] = {
   0,
   0.06097036,
   0.08963933,
   0.1100322,
   0.1252425,
   0.1385208,
   0.1392189,
   0.1410783,
   0.1436822,
   0.1449473,
   0.1363776,
   0.129559,
   0.1219623,
   0.1161126,
   0.1099678,
   0.1101665,
   0.112696,
   0.1111056,
   0.1049281,
   0.09749158,
   0.08646047,
   0.07415421,
   0.06535871,
   0.0583885,
   0.0532107,
   0.0494769,
   0.04565353,
   0.04092103,
   0.03709689,
   0.03229749,
   0.02894054,
   0.0264897,
   0.02480236,
   0.02263022,
   0.02128686,
   0.01923068,
   0.01669904,
   0.01427762,
   0.01209097,
   0.01009265,
   0.008828025,
   0.008239788,
   0.007679184,
   0.007604783,
   0.007535962,
   0.007354894,
   0.007103223,
   0.006833236,
   0.006414563,
   0.006104332,
   0.005744138,
   0.005495853,
   0.005414573,
   0.005409205,
   0.005332801,
   0.00540359,
   0.00542693,
   0.005502741,
   0.005671282,
   0.005947143,
   0.006224441,
   0.006304473,
   0.006406438,
   0.006381709,
   0.006356975,
   0.006465999,
   0.006942872,
   0.007412984,
   0.007855829,
   0.007942008,
   0.007637121,
   0.007053148,
   0.006142572,
   0.005171383,
   0.00439036,
   0.003894678,
   0.003582296,
   0.003627835,
   0.003877971,
   0.004128108};
   Double_t gErr2_fehx3001[80] = {
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11};
   Double_t gErr2_fehy3001[80] = {
   0,
   0.04310559,
   0.1244307,
   0.2051036,
   0.2797042,
   0.3486461,
   0.4181295,
   0.4796596,
   0.5363487,
   0.5909852,
   0.641754,
   0.683934,
   0.7217198,
   0.7547221,
   0.7815842,
   0.8029194,
   0.8219127,
   0.8398237,
   0.8552891,
   0.8704797,
   0.8853991,
   0.8998183,
   0.9121548,
   0.9237667,
   0.5383973,
   0.4242701,
   0.3946092,
   0.3696689,
   0.3503952,
   0.3324851,
   0.3096172,
   0.2796969,
   0.2683296,
   0.2594419,
   0.2414049,
   0.2224723,
   0.2048594,
   0.194608,
   0.1819263,
   0.1746884,
   0.1686091,
   0.1522791,
   0.1366853,
   0.1291105,
   0.1210715,
   0.1118621,
   0.1028855,
   0.09851349,
   0.09168758,
   0.08768597,
   0.07834058,
   0.07007574,
   0.07206845,
   0.06799131,
   0.05864472,
   0.05245703,
   0.04810545,
   0.04041344,
   0.03679363,
   0.03221889,
   0.02839869,
   0.02863181,
   0.03025933,
   0.02936436,
   0.02622515,
   0.02466978,
   0.02237434,
   0.02222883,
   0.02212931,
   0.01735953,
   0.0142716,
   0.01471321,
   0.0133066,
   0.01054853,
   0.007561928,
   0.008195724,
   0.009883898,
   0.008162603,
   0.007741855,
   0.008958613};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(80,gErr2_fx3001,gErr2_fy3001,gErr2_felx3001,gErr2_fehx3001,gErr2_fely3001,gErr2_fehy3001);
   grae->SetName("gErr2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#3182bd");
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = TColor::GetColor("#3182bd");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gErr23001 = new TH1F("Graph_gErr23001","Graph",100,-1.721375e-10,1.772013e-09);
   Graph_gErr23001->SetMinimum(-0.1086564);
   Graph_gErr23001->SetMaximum(1.100787);
   Graph_gErr23001->SetDirectory(0);
   Graph_gErr23001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gErr23001->SetLineColor(ci);
   Graph_gErr23001->GetXaxis()->SetLabelFont(42);
   Graph_gErr23001->GetXaxis()->SetTitleOffset(1);
   Graph_gErr23001->GetXaxis()->SetTitleFont(42);
   Graph_gErr23001->GetYaxis()->SetLabelFont(42);
   Graph_gErr23001->GetYaxis()->SetLabelOffset(0.01);
   Graph_gErr23001->GetYaxis()->SetTitleFont(42);
   Graph_gErr23001->GetZaxis()->SetLabelFont(42);
   Graph_gErr23001->GetZaxis()->SetTitleOffset(1);
   Graph_gErr23001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gErr23001);
   
   grae->Draw("e3");
   
   Double_t gErr1_fx3002[80] = {
   0,
   2.0375e-11,
   4.0625e-11,
   6.0875e-11,
   8.1125e-11,
   1.01375e-10,
   1.21625e-10,
   1.41875e-10,
   1.62125e-10,
   1.82375e-10,
   2.02625e-10,
   2.22875e-10,
   2.43125e-10,
   2.63375e-10,
   2.83625e-10,
   3.03875e-10,
   3.24125e-10,
   3.44375e-10,
   3.64625e-10,
   3.84875e-10,
   4.05125e-10,
   4.25375e-10,
   4.45625e-10,
   4.65875e-10,
   4.86125e-10,
   5.06375e-10,
   5.26625e-10,
   5.46875e-10,
   5.67125e-10,
   5.87375e-10,
   6.07625e-10,
   6.27875e-10,
   6.48125e-10,
   6.68375e-10,
   6.88625e-10,
   7.08875e-10,
   7.29125e-10,
   7.49375e-10,
   7.69625e-10,
   7.89875e-10,
   8.10125e-10,
   8.30375e-10,
   8.50625e-10,
   8.70875e-10,
   8.91125e-10,
   9.11375e-10,
   9.31625e-10,
   9.51875e-10,
   9.72125e-10,
   9.92375e-10,
   1.012625e-09,
   1.032875e-09,
   1.053125e-09,
   1.073375e-09,
   1.093625e-09,
   1.113875e-09,
   1.134125e-09,
   1.154375e-09,
   1.174625e-09,
   1.194875e-09,
   1.215125e-09,
   1.235375e-09,
   1.255625e-09,
   1.275875e-09,
   1.296125e-09,
   1.316375e-09,
   1.336625e-09,
   1.356875e-09,
   1.377125e-09,
   1.397375e-09,
   1.417625e-09,
   1.437875e-09,
   1.458125e-09,
   1.478375e-09,
   1.498625e-09,
   1.518875e-09,
   1.539125e-09,
   1.559375e-09,
   1.579625e-09,
   1.599875e-09};
   Double_t gErr1_fy3002[80] = {
   1,
   0.9568944,
   0.8755693,
   0.7948964,
   0.7202958,
   0.6513539,
   0.5818705,
   0.5203404,
   0.4636513,
   0.4090148,
   0.358246,
   0.316066,
   0.2782802,
   0.2452779,
   0.2184158,
   0.1970806,
   0.1780873,
   0.1601763,
   0.1447109,
   0.1295203,
   0.1146009,
   0.1001817,
   0.08784522,
   0.07623332,
   0.06661394,
   0.0573382,
   0.04958466,
   0.04262217,
   0.03743624,
   0.03253592,
   0.02945099,
   0.02678024,
   0.02496211,
   0.02283385,
   0.02120561,
   0.01923886,
   0.01705067,
   0.01490777,
   0.01287081,
   0.01083014,
   0.009146452,
   0.008083443,
   0.007052664,
   0.006396511,
   0.005808003,
   0.005204314,
   0.004567854,
   0.004105624,
   0.003587344,
   0.003271367,
   0.002912077,
   0.002611454,
   0.002326821,
   0.00211794,
   0.001844806,
   0.001726984,
   0.001604426,
   0.001475831,
   0.001367429,
   0.001316415,
   0.001202761,
   0.001140212,
   0.001109046,
   0.001009558,
   0.000853436,
   0.0007041193,
   0.0005044852,
   0.0003007382,
   0.000160219,
   7.254937e-05,
   1.544032e-05,
   4.613709e-06,
   2.796301e-05,
   5.592602e-05,
   8.388903e-05,
   0.000111852,
   0.0001258335,
   9.787053e-05,
   6.291677e-05,
   2.796301e-05};
   Double_t gErr1_felx3002[80] = {
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11};
   Double_t gErr1_fely3002[80] = {
   0,
   0.02419958,
   0.04190038,
   0.05622596,
   0.06789389,
   0.07701098,
   0.08107869,
   0.08426889,
   0.08648907,
   0.0863242,
   0.08135953,
   0.07796498,
   0.07358823,
   0.06981499,
   0.06653519,
   0.06595644,
   0.06647494,
   0.06520113,
   0.06303825,
   0.05908135,
   0.05496637,
   0.04882574,
   0.04396058,
   0.03885629,
   0.03611586,
   0.03305558,
   0.03003466,
   0.02742961,
   0.02529391,
   0.02164952,
   0.01881125,
   0.01669068,
   0.01427071,
   0.01234133,
   0.01166348,
   0.01072455,
   0.009793385,
   0.00923974,
   0.00845283,
   0.007293515,
   0.006341386,
   0.005578572,
   0.004824175,
   0.004346037,
   0.004091525,
   0.003840989,
   0.003553016,
   0.003298439,
   0.002981211,
   0.002731353,
   0.002485966,
   0.002321037,
   0.002167793,
   0.00203848,
   0.001854835,
   0.001747299,
   0.001634643,
   0.001530622,
   0.001485839,
   0.001507438,
   0.00148212,
   0.001453801,
   0.001455718,
   0.001386053,
   0.001254024,
   0.001112154,
   0.0009382299,
   0.0007548156,
   0.0006095824,
   0.0005150152,
   0.0004443643,
   0.0004159879,
   0.000409995,
   0.0004113134,
   0.0003999205,
   0.0003866984,
   0.0003665947,
   0.0003239469,
   0.0002835622,
   0.0002431775};
   Double_t gErr1_fehx3002[80] = {
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11,
   1.0125e-11};
   Double_t gErr1_fehy3002[80] = {
   0,
   0.04310559,
   0.1244307,
   0.2051036,
   0.2797042,
   0.3486461,
   0.4181295,
   0.4796596,
   0.5363487,
   0.5909852,
   0.3156652,
   0.2471958,
   0.2453673,
   0.2209308,
   0.2067208,
   0.1977716,
   0.1875162,
   0.1748508,
   0.163938,
   0.1506858,
   0.1434627,
   0.1361462,
   0.1320858,
   0.1233596,
   0.1165765,
   0.1135308,
   0.1062862,
   0.0950136,
   0.0849993,
   0.0719606,
   0.06450073,
   0.05797301,
   0.05791477,
   0.05636246,
   0.05379959,
   0.0462556,
   0.03588895,
   0.03121324,
   0.02975633,
   0.0330143,
   0.0336648,
   0.0248119,
   0.01875672,
   0.01876054,
   0.0159026,
   0.01326495,
   0.01335942,
   0.01340188,
   0.01237801,
   0.009966311,
   0.00784265,
   0.006857756,
   0.008757787,
   0.007340991,
   0.006025075,
   0.006617813,
   0.006256589,
   0.005757644,
   0.005320185,
   0.003970293,
   0.003139031,
   0.003347417,
   0.004036211,
   0.003384056,
   0.003025978,
   0.002737574,
   0.002811429,
   0.002373895,
   0.001741825,
   0.0009363347,
   0.0009156854,
   0.001278728,
   0.001089348,
   0.00105283,
   0.0003313397,
   0.0002924118,
   0.0008344201,
   0.0005547442,
   0.0006508606,
   0.0003277195};
   grae = new TGraphAsymmErrors(80,gErr1_fx3002,gErr1_fy3002,gErr1_felx3002,gErr1_fehx3002,gErr1_fely3002,gErr1_fehy3002);
   grae->SetName("gErr1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#9ecae1");
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = TColor::GetColor("#9ecae1");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gErr13002 = new TH1F("Graph_gErr13002","Graph",100,-1.721375e-10,1.772013e-09);
   Graph_gErr13002->SetMinimum(-0.1004995);
   Graph_gErr13002->SetMaximum(1.100045);
   Graph_gErr13002->SetDirectory(0);
   Graph_gErr13002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gErr13002->SetLineColor(ci);
   Graph_gErr13002->GetXaxis()->SetLabelFont(42);
   Graph_gErr13002->GetXaxis()->SetTitleOffset(1);
   Graph_gErr13002->GetXaxis()->SetTitleFont(42);
   Graph_gErr13002->GetYaxis()->SetLabelFont(42);
   Graph_gErr13002->GetYaxis()->SetLabelOffset(0.01);
   Graph_gErr13002->GetYaxis()->SetTitleFont(42);
   Graph_gErr13002->GetZaxis()->SetLabelFont(42);
   Graph_gErr13002->GetZaxis()->SetTitleOffset(1);
   Graph_gErr13002->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gErr13002);
   
   grae->Draw("e3");
   
   Double_t gExp_fx1[80] = {
   0,
   2.0375e-11,
   4.0625e-11,
   6.0875e-11,
   8.1125e-11,
   1.01375e-10,
   1.21625e-10,
   1.41875e-10,
   1.62125e-10,
   1.82375e-10,
   2.02625e-10,
   2.22875e-10,
   2.43125e-10,
   2.63375e-10,
   2.83625e-10,
   3.03875e-10,
   3.24125e-10,
   3.44375e-10,
   3.64625e-10,
   3.84875e-10,
   4.05125e-10,
   4.25375e-10,
   4.45625e-10,
   4.65875e-10,
   4.86125e-10,
   5.06375e-10,
   5.26625e-10,
   5.46875e-10,
   5.67125e-10,
   5.87375e-10,
   6.07625e-10,
   6.27875e-10,
   6.48125e-10,
   6.68375e-10,
   6.88625e-10,
   7.08875e-10,
   7.29125e-10,
   7.49375e-10,
   7.69625e-10,
   7.89875e-10,
   8.10125e-10,
   8.30375e-10,
   8.50625e-10,
   8.70875e-10,
   8.91125e-10,
   9.11375e-10,
   9.31625e-10,
   9.51875e-10,
   9.72125e-10,
   9.92375e-10,
   1.012625e-09,
   1.032875e-09,
   1.053125e-09,
   1.073375e-09,
   1.093625e-09,
   1.113875e-09,
   1.134125e-09,
   1.154375e-09,
   1.174625e-09,
   1.194875e-09,
   1.215125e-09,
   1.235375e-09,
   1.255625e-09,
   1.275875e-09,
   1.296125e-09,
   1.316375e-09,
   1.336625e-09,
   1.356875e-09,
   1.377125e-09,
   1.397375e-09,
   1.417625e-09,
   1.437875e-09,
   1.458125e-09,
   1.478375e-09,
   1.498625e-09,
   1.518875e-09,
   1.539125e-09,
   1.559375e-09,
   1.579625e-09,
   1.599875e-09};
   Double_t gExp_fy1[80] = {
   1,
   0.9568944,
   0.8755693,
   0.7948964,
   0.7202958,
   0.6513539,
   0.5818705,
   0.5203404,
   0.4636513,
   0.4090148,
   0.358246,
   0.316066,
   0.2782802,
   0.2452779,
   0.2184158,
   0.1970806,
   0.1780873,
   0.1601763,
   0.1447109,
   0.1295203,
   0.1146009,
   0.1001817,
   0.08784522,
   0.07623332,
   0.06661394,
   0.0573382,
   0.04958466,
   0.04262217,
   0.03743624,
   0.03253592,
   0.02945099,
   0.02678024,
   0.02496211,
   0.02283385,
   0.02120561,
   0.01923886,
   0.01705067,
   0.01490777,
   0.01287081,
   0.01083014,
   0.009146452,
   0.008083443,
   0.007052664,
   0.006396511,
   0.005808003,
   0.005204314,
   0.004567854,
   0.004105624,
   0.003587344,
   0.003271367,
   0.002912077,
   0.002611454,
   0.002326821,
   0.00211794,
   0.001844806,
   0.001726984,
   0.001604426,
   0.001475831,
   0.001367429,
   0.001316415,
   0.001202761,
   0.001140212,
   0.001109046,
   0.001009558,
   0.000853436,
   0.0007041193,
   0.0005044852,
   0.0003007382,
   0.000160219,
   7.254937e-05,
   1.544032e-05,
   4.613709e-06,
   2.796301e-05,
   5.592602e-05,
   8.388903e-05,
   0.000111852,
   0.0001258335,
   9.787053e-05,
   6.291677e-05,
   2.796301e-05};
   TGraph *graph = new TGraph(80,gExp_fx1,gExp_fy1);
   graph->SetName("gExp");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_gExp1 = new TH1F("Graph_gExp1","Graph",100,0,1.759863e-09);
   Graph_gExp1->SetMinimum(4.152338e-06);
   Graph_gExp1->SetMaximum(1.1);
   Graph_gExp1->SetDirectory(0);
   Graph_gExp1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gExp1->SetLineColor(ci);
   Graph_gExp1->GetXaxis()->SetLabelFont(42);
   Graph_gExp1->GetXaxis()->SetTitleOffset(1);
   Graph_gExp1->GetXaxis()->SetTitleFont(42);
   Graph_gExp1->GetYaxis()->SetLabelFont(42);
   Graph_gExp1->GetYaxis()->SetLabelOffset(0.01);
   Graph_gExp1->GetYaxis()->SetTitleFont(42);
   Graph_gExp1->GetZaxis()->SetLabelFont(42);
   Graph_gExp1->GetZaxis()->SetTitleOffset(1);
   Graph_gExp1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_gExp1);
   
   graph->Draw("l");
   
   Double_t gObs_fx1001[62] = {
   3.64625e-10,
   3.84875e-10,
   4.05125e-10,
   4.25375e-10,
   4.45625e-10,
   4.65875e-10,
   4.86125e-10,
   5.06375e-10,
   5.26625e-10,
   5.46875e-10,
   5.67125e-10,
   5.87375e-10,
   6.07625e-10,
   6.27875e-10,
   6.48125e-10,
   6.68375e-10,
   6.88625e-10,
   7.08875e-10,
   7.29125e-10,
   7.49375e-10,
   7.69625e-10,
   7.89875e-10,
   8.10125e-10,
   8.30375e-10,
   8.50625e-10,
   8.70875e-10,
   8.91125e-10,
   9.11375e-10,
   9.31625e-10,
   9.51875e-10,
   9.72125e-10,
   9.92375e-10,
   1.012625e-09,
   1.032875e-09,
   1.053125e-09,
   1.073375e-09,
   1.093625e-09,
   1.113875e-09,
   1.134125e-09,
   1.154375e-09,
   1.174625e-09,
   1.194875e-09,
   1.215125e-09,
   1.235375e-09,
   1.255625e-09,
   1.275875e-09,
   1.296125e-09,
   1.316375e-09,
   1.336625e-09,
   1.356875e-09,
   1.377125e-09,
   1.397375e-09,
   1.417625e-09,
   1.437875e-09,
   1.458125e-09,
   1.478375e-09,
   1.498625e-09,
   1.518875e-09,
   1.539125e-09,
   1.559375e-09,
   1.579625e-09,
   1.599875e-09};
   Double_t gObs_fy1001[62] = {
   0.586718,
   0.5435906,
   0.5113477,
   0.4866818,
   0.4727026,
   0.4186188,
   0.4115992,
   0.3865616,
   0.3709716,
   0.3231125,
   0.3003758,
   0.2762529,
   0.2593099,
   0.2310346,
   0.2274471,
   0.2061756,
   0.1987983,
   0.1795106,
   0.1568396,
   0.1534217,
   0.1352803,
   0.1288743,
   0.129447,
   0.1060637,
   0.09136383,
   0.090399,
   0.07483941,
   0.06939469,
   0.06178186,
   0.06838553,
   0.05672488,
   0.04540675,
   0.04914384,
   0.03568676,
   0.04864286,
   0.03578402,
   0.02933957,
   0.03301111,
   0.03300034,
   0.01945027,
   0.01898247,
   0.01691365,
   0.01486876,
   0.01294807,
   0.02016433,
   0.01817437,
   0.01228783,
   0.01101737,
   0.006521576,
   0.01171673,
   0.01234176,
   0.004554563,
   0.003279038,
   0.007147206,
   0.005895196,
   0.005215588,
   0.001952536,
   0.001982991,
   0.003282336,
   0.001960057,
   0.002635773,
   0.003298203};
   Double_t gObs_fex1001[62] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t gObs_fey1001[62] = {
   0.01550798,
   0.01522198,
   0.01497909,
   0.01476204,
   0.0146863,
   0.01410201,
   0.01404325,
   0.01375794,
   0.01353243,
   0.01291924,
   0.01249687,
   0.0121485,
   0.01189508,
   0.01128791,
   0.01123842,
   0.01074765,
   0.01060722,
   0.01014848,
   0.009573056,
   0.00949064,
   0.008965074,
   0.008750049,
   0.008808643,
   0.007988837,
   0.007452855,
   0.007455046,
   0.006789978,
   0.00656664,
   0.006219332,
   0.006534357,
   0.005943112,
   0.005352549,
   0.005590164,
   0.004760401,
   0.005534711,
   0.004773286,
   0.004335173,
   0.00457687,
   0.00457558,
   0.003530572,
   0.003505026,
   0.003300381,
   0.003086679,
   0.002884149,
   0.003599883,
   0.003416098,
   0.002808744,
   0.002663366,
   0.00205831,
   0.002752077,
   0.002821052,
   0.001719148,
   0.001465007,
   0.002150442,
   0.001961664,
   0.001841166,
   0.001126652,
   0.001144213,
   0.001466493,
   0.001130991,
   0.001316871,
   0.001473578};
   TGraphErrors *gre = new TGraphErrors(62,gObs_fx1001,gObs_fy1001,gObs_fex1001,gObs_fey1001);
   gre->SetName("gObs");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);
   gre->SetLineWidth(3);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_gObs1001 = new TH1F("Graph_gObs1001","Graph",100,2.411e-10,1.7234e-09);
   Graph_gObs1001->SetMinimum(0.0007432962);
   Graph_gObs1001->SetMaximum(0.6623659);
   Graph_gObs1001->SetDirectory(0);
   Graph_gObs1001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gObs1001->SetLineColor(ci);
   Graph_gObs1001->GetXaxis()->SetLabelFont(42);
   Graph_gObs1001->GetXaxis()->SetTitleOffset(1);
   Graph_gObs1001->GetXaxis()->SetTitleFont(42);
   Graph_gObs1001->GetYaxis()->SetLabelFont(42);
   Graph_gObs1001->GetYaxis()->SetLabelOffset(0.01);
   Graph_gObs1001->GetYaxis()->SetTitleFont(42);
   Graph_gObs1001->GetZaxis()->SetLabelFont(42);
   Graph_gObs1001->GetZaxis()->SetTitleOffset(1);
   Graph_gObs1001->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_gObs1001);
   
   gre->Draw("lep");
   
   TLegend *leg = new TLegend(0.68,0.58,0.93,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(133);
   leg->SetTextSize(21.75);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("gObs","Observed","LEP");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("gExp","Expected","L");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("gErr1","#pm 1#sigma","F");

   ci = TColor::GetColor("#9ecae1");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = TColor::GetColor("#9ecae1");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("gErr2","#pm 2#sigma","F");

   ci = TColor::GetColor("#3182bd");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = TColor::GetColor("#3182bd");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(15e-10,0.12,1.00e-9,0.17,"BR");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(133);
   pt->SetTextSize(35);
   TText *pt_LaTex = pt->AddText("90.0%");
   pt->Draw();
   TLine *line = new TLine(0,0.1,1.6e-09,0.1);
   line->SetLineStyle(3);
   line->Draw();
   
   pt = new TPaveText(17.4e-10,0.07,1.24e-09,0.12,"BR");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(133);
   pt->SetTextSize(35);
   pt_LaTex = pt->AddText("95.0%");
   pt->Draw();
   line = new TLine(0,0.05,1.6e-09,0.05);
   line->SetLineStyle(3);
   line->Draw();
   
   pt = new TPaveText(0.80,0.48,0.870,0.605,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(32);
   pt->SetTextFont(133);
   pt->SetTextSize(30);
   pt_LaTex = pt->AddText("GammaCombo");
   pt->Draw();

   pt = new TPaveText(0.4003921,0.8466462,0.5165485,0.9274233,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();

   pt = new TPaveText(0.4003921,0.7570491,0.5165485,0.8404663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("9 fb^{#minus1}");
   pt->Draw();
   
   TH1F *haxesUID16_copy__2 = new TH1F("haxesUID16_copy__2","",100,0,1.6e-09);
   haxesUID16_copy__2->SetMinimum(0);
   haxesUID16_copy__2->SetMaximum(1);
   haxesUID16_copy__2->SetDirectory(0);
   haxesUID16_copy__2->SetStats(0);

   ci = TColor::GetColor("#000099");
   haxesUID16_copy__2->SetLineColor(ci);
   haxesUID16_copy__2->GetXaxis()->SetTitle("#font[32]{B}(#it{B}^{0}#rightarrow #it{J/#psi}(#font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}})#font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}})");
   haxesUID16_copy__2->GetXaxis()->SetNdivisions(407);
   haxesUID16_copy__2->GetXaxis()->SetLabelFont(133);
   haxesUID16_copy__2->GetXaxis()->SetLabelSize(35);
   haxesUID16_copy__2->GetXaxis()->SetTitleSize(45);
   haxesUID16_copy__2->GetXaxis()->SetTitleOffset(0.9);
   haxesUID16_copy__2->GetXaxis()->SetTitleFont(133);
   haxesUID16_copy__2->GetYaxis()->SetTitle("CL_{S}");
   haxesUID16_copy__2->GetYaxis()->SetNdivisions(407);
   haxesUID16_copy__2->GetYaxis()->SetLabelFont(133);
   haxesUID16_copy__2->GetYaxis()->SetLabelOffset(0.01);
   haxesUID16_copy__2->GetYaxis()->SetLabelSize(35);
   haxesUID16_copy__2->GetYaxis()->SetTitleSize(45);
   haxesUID16_copy__2->GetYaxis()->SetTitleOffset(0.85);
   haxesUID16_copy__2->GetYaxis()->SetTitleFont(133);
   haxesUID16_copy__2->GetZaxis()->SetLabelFont(42);
   haxesUID16_copy__2->GetZaxis()->SetTitleOffset(1);
   haxesUID16_copy__2->GetZaxis()->SetTitleFont(42);
   haxesUID16_copy__2->Draw("sameaxis");
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->Modified();
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->cd();
   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SetSelected(bf_fit_limit_branchingRatioRare_plugin_clsUID3);

   bf_fit_limit_branchingRatioRare_plugin_clsUID3->SaveAs("bd2mmjpsi_bf_fit_limit_branchingRatioRare_plugin_cls_expected.pdf");
}


==> figs/Fig8a.C <==
void bs24mu_mass_fit_B1_paper()
{
//=========Macro generated from canvas: Fit - bin0Bs24mu/Fit - bin0Bs24mu
//=========  (Thu Aug 26 14:13:23 2021) by ROOT version 6.22/00

   gROOT->ProcessLine(".x lhcbStyle.C");

   TCanvas *c_data_d = new TCanvas("c_data_d", "c_data_d",0,0,700,500);
   c_data_d->Range(4762.5,-0.9401114,6137.5,8.461002);
   c_data_d->SetFillColor(0);
   c_data_d->SetBorderMode(0);
   c_data_d->SetBorderSize(2);
   c_data_d->SetFrameBorderMode(0);
   c_data_d->SetFrameBorderMode(0);
   c_data_d->SetLeftMargin(0.20);
   c_data_d->SetRightMargin(0.06);
   c_data_d->SetBottomMargin(0.22);
   
   TH1D *frame_6a0cf20__1 = new TH1D("frame_6a0cf20__1","",22,4900,6000);
   frame_6a0cf20__1->SetBinContent(1,7.520891);
   frame_6a0cf20__1->SetMaximum(13.0);
   frame_6a0cf20__1->SetEntries(1);
   frame_6a0cf20__1->SetDirectory(0);
   frame_6a0cf20__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_6a0cf20__1->SetLineColor(ci);
   frame_6a0cf20__1->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}) [MeV/#font[12]{c}^{2}]");
   frame_6a0cf20__1->GetXaxis()->SetLabelFont(132);
   frame_6a0cf20__1->GetXaxis()->SetTitleOffset(1.15);
   frame_6a0cf20__1->GetXaxis()->SetTitleFont(132);
   frame_6a0cf20__1->GetXaxis()->SetLabelSize(0.09);
   frame_6a0cf20__1->GetXaxis()->SetTitleSize(0.09);
   frame_6a0cf20__1->GetYaxis()->SetTitle("Candidates / (50 MeV/#font[12]{c}^{2})");
   frame_6a0cf20__1->GetYaxis()->SetLabelFont(132);
   frame_6a0cf20__1->GetYaxis()->SetTitleFont(132);
   frame_6a0cf20__1->GetYaxis()->SetTitleOffset(1.1);
   frame_6a0cf20__1->GetYaxis()->SetLabelSize(0.09);
   frame_6a0cf20__1->GetYaxis()->SetTitleSize(0.085);
   frame_6a0cf20__1->GetZaxis()->SetLabelFont(132);
   frame_6a0cf20__1->GetZaxis()->SetTitleOffset(1.2);
   frame_6a0cf20__1->GetZaxis()->SetTitleFont(132);
   frame_6a0cf20__1->GetXaxis()->SetNdivisions(5);
   frame_6a0cf20__1->GetYaxis()->SetNdivisions(7);
   frame_6a0cf20__1->Draw("FUNC");
   
   Double_t h_fx[22] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825,
   5875,
   5925,
   5975};
   Double_t h_fy[22] = {
   3,
   2,
   1,
   4,
   2,
   2,
   0,
   2,
   0,
   2,
   2,
   0,
   0,
   0,
   0,
   1,
   0,
   1,
   1,
   0,
   1,
   1};
   Double_t h_flx[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_fly[22] = {
   1.632705,
   1.291815,
   0.8272462,
   1.914339,
   1.291815,
   1.291815,
   0,
   1.291815,
   0,
   1.291815,
   1.291815,
   0,
   0,
   0,
   0,
   0.8272462,
   0,
   0.8272462,
   0.8272462,
   0,
   0.8272462,
   0.8272462};
   Double_t h_fehx[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_fehy[22] = {
   2.918186,
   2.63786,
   2.299527,
   3.162753,
   2.63786,
   2.63786,
   1.147874,
   2.63786,
   1.147874,
   2.63786,
   2.63786,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   2.299527,
   2.299527,
   1.147874,
   2.299527,
   2.299527};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(22,h_fx,h_fy,h_flx,h_fehx,h_fly,h_fehy);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B0_M");
   grae->SetFillStyle(1001);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001 = new TH1F("Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001","Histogram of data_plot__B0_M",100,4790,6110);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetMinimum(0);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetMaximum(7.879028);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetDirectory(0);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetLineColor(ci);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetXaxis()->SetLabelFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetXaxis()->SetTitleOffset(.95);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetXaxis()->SetTitleFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetYaxis()->SetLabelFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetYaxis()->SetTitleFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetZaxis()->SetLabelFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001);
   
   grae->Draw("p");
   
   Double_t val_fx1[45] = {
   4850,
   4850,
   4900,
   4925,
   4950,
   4975,
   5000,
   5050,
   5100,
   5150,
   5200,
   5250,
   5300,
   5312.5,
   5325,
   5331.25,
   5337.5,
   5343.75,
   5350,
   5362.5,
   5365.625,
   5368.75,
   5375,
   5381.25,
   5387.5,
   5393.75,
   5400,
   5406.25,
   5412.5,
   5425,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6050,
   6050};
   Double_t val_fy1[45] = {
   0,
   2.654867,
   2.654867,
   2.534041,
   2.418723,
   2.308664,
   2.203627,
   2.007722,
   1.829331,
   1.666957,
   1.519325,
   1.385596,
   1.267139,
   1.241554,
   1.220701,
   1.214925,
   1.218442,
   1.231816,
   1.249993,
   1.290821,
   1.301316,
   1.298905,
   1.265896,
   1.222317,
   1.174104,
   1.127938,
   1.088518,
   1.057453,
   1.033849,
   1.000786,
   0.9526641,
   0.8674802,
   0.7902253,
   0.7198902,
   0.6558222,
   0.5974577,
   0.5442876,
   0.4958495,
   0.4517221,
   0.4115217,
   0.374899,
   0.3415354,
   0.3415354,
   0,
   0.3415354};
   TGraph *graph = new TGraph(45,val_fx1,val_fy1);
   graph->SetName("total_final_rare_0_Norm[B0_M]");
   graph->SetTitle("Projection of total_final_rare_0");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB1 = new TH1F("Graph_total_final_rare_0_NormoBB0_McB1","Projection of total_final_rare_0",100,4670,6230);
   Graph_total_final_rare_0_NormoBB0_McB1->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB1->SetMaximum(2.920354);
   Graph_total_final_rare_0_NormoBB0_McB1->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB1->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB1->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB1->GetXaxis()->SetTitleOffset(.95);
   Graph_total_final_rare_0_NormoBB0_McB1->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB1->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB1->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB1->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB1->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_rare_0_NormoBB0_McB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB1);
   
   graph->Draw("l");
   
   /*
   Double_t val_fx2[41] = {
   4826.667,
   4826.667,
   4900,
   4936.667,
   4973.333,
   5010,
   5046.667,
   5083.333,
   5120,
   5156.667,
   5193.333,
   5230,
   5266.667,
   5303.333,
   5321.667,
   5330.833,
   5335.417,
   5340,
   5358.333,
   5362.917,
   5365.208,
   5367.5,
   5372.083,
   5376.667,
   5395,
   5404.167,
   5413.333,
   5422.5,
   5431.667,
   5450,
   5486.667,
   5560,
   5633.333,
   5706.667,
   5780,
   5853.333,
   5926.667,
   6000,
   6000,
   6073.333,
   6073.333};
   Double_t val_fy2[41] = {
   0,
   3.893805,
   3.893805,
   3.636682,
   3.396569,
   3.172351,
   2.962989,
   2.767519,
   2.585053,
   2.414787,
   2.25602,
   2.108237,
   1.971426,
   1.848072,
   1.79735,
   1.782172,
   1.782988,
   1.793682,
   1.869565,
   1.895736,
   1.907291,
   1.909578,
   1.88158,
   1.840821,
   1.641812,
   1.564783,
   1.512366,
   1.476115,
   1.447485,
   1.397241,
   1.304389,
   1.137587,
   0.9922263,
   0.8654488,
   0.754871,
   0.6584218,
   0.5742958,
   0.5009186,
   0.5009186,
   0,
   0.5009186};
   graph = new TGraph(41,val_fx2,val_fy2);
   graph->SetName("total_final_rare_0_Norm[B0_M]_Comp[total_final_rare_0]");
   graph->SetTitle("Projection of total_final_rare_0");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2 = new TH1F("Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2","Projection of total_final_rare_0",100,4702,6198);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetMaximum(4.283186);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetXaxis()->SetTitleOffset(.95);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2);
   
   graph->Draw("l");*/
   
   Double_t val_fx3[98] = {
   4850,
   4850,
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5200,
   5225,
   5250,
   5262.5,
   5275,
   5287.5,
   5293.75,
   5300,
   5306.25,
   5312.5,
   5315.625,
   5318.75,
   5321.875,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5332.812,
   5334.375,
   5335.938,
   5337.5,
   5339.062,
   5340.625,
   5342.188,
   5343.75,
   5345.312,
   5346.875,
   5350,
   5353.125,
   5356.25,
   5357.812,
   5359.375,
   5360.938,
   5362.5,
   5364.062,
   5365.625,
   5367.188,
   5368.75,
   5370.312,
   5371.875,
   5373.438,
   5375,
   5376.562,
   5378.125,
   5379.688,
   5381.25,
   5384.375,
   5387.5,
   5389.062,
   5390.625,
   5392.188,
   5393.75,
   5395.312,
   5396.875,
   5398.438,
   5400,
   5401.562,
   5403.125,
   5404.688,
   5406.25,
   5407.812,
   5409.375,
   5410.938,
   5412.5,
   5414.062,
   5415.625,
   5417.188,
   5418.75,
   5421.875,
   5425,
   5428.125,
   5431.25,
   5437.5,
   5450,
   5475,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6050,
   6050};
   Double_t val_fy3[98] = {
   0,
   0.0004867029,
   0.0004867029,
   0.0005649104,
   0.0006688737,
   0.0008128889,
   0.001023729,
   0.001357518,
   0.001953069,
   0.002459278,
   0.003260416,
   0.003859539,
   0.004689066,
   0.005902683,
   0.006742081,
   0.007822121,
   0.009256594,
   0.01124142,
   0.0125435,
   0.01414268,
   0.01614759,
   0.01872527,
   0.0203072,
   0.02214546,
   0.02430449,
   0.02687172,
   0.02996846,
   0.03376788,
   0.0385253,
   0.04414962,
   0.05025153,
   0.05680769,
   0.06378232,
   0.07112611,
   0.07877599,
   0.08665571,
   0.1027473,
   0.1186948,
   0.1343166,
   0.1423571,
   0.1509306,
   0.1602193,
   0.1699982,
   0.1794063,
   0.1870038,
   0.1912269,
   0.1910653,
   0.1873144,
   0.1826055,
   0.1771173,
   0.1708881,
   0.1639773,
   0.1564618,
   0.1484327,
   0.1399922,
   0.1223147,
   0.1043163,
   0.09546112,
   0.08682795,
   0.07849823,
   0.07054122,
   0.06301321,
   0.05595727,
   0.04940347,
   0.04336947,
   0.0378615,
   0.03287556,
   0.02839881,
   0.02441105,
   0.02088625,
   0.01779406,
   0.01510112,
   0.01277243,
   0.01077241,
   0.009065865,
   0.007618753,
   0.006398793,
   0.004522463,
   0.003226777,
   0.002343888,
   0.001746041,
   0.001060827,
   0.0005270705,
   0.0001908238,
   7.719111e-05,
   1.552574e-05,
   3.868102e-06,
   1.134976e-06,
   3.789148e-07,
   1.404342e-07,
   5.673935e-08,
   2.464769e-08,
   1.138895e-08,
   5.550187e-09,
   2.833119e-09,
   2.833119e-09,
   0,
   2.833119e-09};
   graph = new TGraph(98,val_fx3,val_fy3);
   graph->SetName("total_final_rare_0_Norm[B0_M]_Comp[sig_peak_pdf_final_rare_0]");
   graph->SetTitle("Projection of total_final_rare_0");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3 = new TH1F("Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3","Projection of total_final_rare_0",100,4730,6170);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetMaximum(0.2103496);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetXaxis()->SetTitleOffset(.95);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3);
   
   graph->Draw("l");
   
   Double_t val_fx4[30] = {
   4850,
   4850,
   4900,
   4925,
   4950,
   4975,
   5000,
   5050,
   5100,
   5150,
   5200,
   5250,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6050,
   6050};
   Double_t val_fy4[30] = {
   0,
   2.654381,
   2.654381,
   2.533518,
   2.418158,
   2.308051,
   2.202958,
   2.006909,
   1.828307,
   1.6656,
   1.517372,
   1.382336,
   1.259317,
   1.147246,
   1.045148,
   0.952137,
   0.867403,
   0.7902098,
   0.7198863,
   0.6558211,
   0.5974573,
   0.5442875,
   0.4958494,
   0.4517221,
   0.4115217,
   0.374899,
   0.3415354,
   0.3415354,
   0,
   0.3415354};
   graph = new TGraph(30,val_fx4,val_fy4);
   graph->SetName("total_final_rare_0_Norm[B0_M]_Comp[com_back_pdf_final_rare_0]");
   graph->SetTitle("Projection of total_final_rare_0");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#000066");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4 = new TH1F("Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4","Projection of total_final_rare_0",100,4730,6170);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetMaximum(2.919819);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetXaxis()->SetTitleOffset(0.95);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetZaxis()->SetTitleOffset(1.1);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4);
   
   graph->Draw("l");
   
   TH1D *frame_6a0cf20__2 = new TH1D("frame_6a0cf20__2","",22,4900,6000);
   frame_6a0cf20__2->SetBinContent(1,7.520891);
   frame_6a0cf20__2->SetMaximum(7.520891);
   frame_6a0cf20__2->SetEntries(1);
   frame_6a0cf20__2->SetDirectory(0);
   frame_6a0cf20__2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_6a0cf20__2->SetLineColor(ci);
   frame_6a0cf20__2->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}) [MeV/#font[12]{c}^{2}]");
   frame_6a0cf20__2->GetXaxis()->SetLabelFont(132);
   frame_6a0cf20__2->GetXaxis()->SetTitleOffset(.95);
   frame_6a0cf20__2->GetXaxis()->SetTitleFont(132);
   frame_6a0cf20__2->GetXaxis()->SetLabelSize(0.09);
   frame_6a0cf20__2->GetXaxis()->SetTitleSize(0.09);
   frame_6a0cf20__2->GetYaxis()->SetTitle("Candidates / (50 MeV/#font[12]{c}^{2})");
   frame_6a0cf20__2->GetYaxis()->SetLabelFont(132);
   frame_6a0cf20__2->GetYaxis()->SetTitleFont(132);
   frame_6a0cf20__2->GetZaxis()->SetLabelFont(132);
   frame_6a0cf20__2->GetYaxis()->SetLabelSize(0.09);
   frame_6a0cf20__2->GetYaxis()->SetTitleSize(0.09);
   frame_6a0cf20__2->GetZaxis()->SetTitleOffset(1.2);
   frame_6a0cf20__2->GetZaxis()->SetTitleFont(132);
   frame_6a0cf20__2->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.2103921,0.8466462,0.5065485,0.9274233,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();

   pt = new TPaveText(0.2103921,0.7570491,0.5065485,0.8404663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("9 fb^{#minus1}");
   pt->Draw();

   pt = new TPaveText(0.2103921,0.671452,0.5265485,0.7684663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("0.20 #leq BDT < 0.30");
   pt->Draw();

   TLegend *leg = new TLegend(0.5203921,0.701452,0.885485,0.92742);
   leg->SetTextSize(0.062);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("h_data","Data","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_rare_0_Norm[B0_M]","Total","L");

   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_rare_0_Norm[B0_M]_Comp[sig_peak_pdf_final_rare_0]","#it{B}^{0}_{#it{s}}#rightarrow #font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}}#font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}}","L");


   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_rare_0_Norm[B0_M]_Comp[com_back_pdf_final_rare_0]","Combinatorial","L");
   ci = TColor::GetColor("#000066");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c_data_d->Modified();
   c_data_d->cd();
   c_data_d->SetSelected(c_data_d);

   grae->Draw("p");

   //lhcbName->Draw();

   c_data_d->SaveAs("bs24mu_mass_fit_B1_paper.pdf");
}


==> figs/Fig8b.C <==
void bs24mu_mass_fit_B2_paper()
{
//=========Macro generated from canvas: Fit - bin0Bs24mu/Fit - bin0Bs24mu
//=========  (Thu Aug 26 14:13:23 2021) by ROOT version 6.22/00

   gROOT->ProcessLine(".x lhcbStyle.C");

   TCanvas *c_data_d = new TCanvas("c_data_d", "c_data_d",0,0,700,500);
   c_data_d->Range(4762.5,-0.6087191,6137.5,5.478472);
   c_data_d->SetFillColor(0);
   c_data_d->SetBorderMode(0);
   c_data_d->SetBorderSize(2);
   c_data_d->SetFrameBorderMode(0);
   c_data_d->SetFrameBorderMode(0);
   c_data_d->SetLeftMargin(0.20);
   c_data_d->SetRightMargin(0.06);
   c_data_d->SetBottomMargin(0.22);
   
   TH1D *frame_6a0cf20__1 = new TH1D("frame_6a0cf20__1","",22,4900,6000);
   frame_6a0cf20__1->SetBinContent(1,4.869753);
   frame_6a0cf20__1->SetMaximum(9.0);
   frame_6a0cf20__1->SetEntries(1);
   frame_6a0cf20__1->SetDirectory(0);
   frame_6a0cf20__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_6a0cf20__1->SetLineColor(ci);
   frame_6a0cf20__1->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}) [MeV/#font[12]{c}^{2}]");
   frame_6a0cf20__1->GetXaxis()->SetLabelFont(132);
   frame_6a0cf20__1->GetXaxis()->SetTitleOffset(1.15);
   frame_6a0cf20__1->GetXaxis()->SetTitleFont(132);
   frame_6a0cf20__1->GetXaxis()->SetLabelSize(0.09);
   frame_6a0cf20__1->GetXaxis()->SetTitleSize(0.09);
   frame_6a0cf20__1->GetYaxis()->SetTitle("Candidates / (50 MeV/#font[12]{c}^{2})");
   frame_6a0cf20__1->GetYaxis()->SetLabelFont(132);
   frame_6a0cf20__1->GetYaxis()->SetTitleFont(132);
   frame_6a0cf20__1->GetYaxis()->SetTitleOffset(1.05);
   frame_6a0cf20__1->GetYaxis()->SetLabelSize(0.09);
   frame_6a0cf20__1->GetYaxis()->SetTitleSize(0.085);
   frame_6a0cf20__1->GetZaxis()->SetLabelFont(132);
   frame_6a0cf20__1->GetZaxis()->SetTitleOffset(1.2);
   frame_6a0cf20__1->GetZaxis()->SetTitleFont(132);
   frame_6a0cf20__1->GetXaxis()->SetNdivisions(4);
   frame_6a0cf20__1->GetYaxis()->SetNdivisions(7);
   frame_6a0cf20__1->Draw("FUNC");
   
   Double_t h_fx[22] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825,
   5875,
   5925,
   5975};
   Double_t h_fy[22] = {
   0,
   0,
   2,
   1,
   2,
   2,
   1,
   0,
   0,
   1,
   0,
   0,
   0,
   1,
   0,
   1,
   0,
   1,
   0,
   0,
   0,
   0};
   Double_t h_flx[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_fly[22] = {
   0,
   0,
   1.291815,
   0.8272462,
   1.291815,
   1.291815,
   0.8272462,
   0,
   0,
   0.8272462,
   0,
   0,
   0,
   0.8272462,
   0,
   0.8272462,
   0,
   0.8272462,
   0,
   0,
   0,
   0};
   Double_t h_fehx[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_fehy[22] = {
   1.147874,
   1.147874,
   2.63786,
   2.299527,
   2.63786,
   2.63786,
   2.299527,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   2.299527,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(22,h_fx,h_fy,h_flx,h_fehx,h_fly,h_fehy);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B0_M");
   grae->SetFillStyle(1001);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001 = new TH1F("Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001","Histogram of data_plot__B0_M",100,4790,6110);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetMinimum(0);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetMaximum(5.101646);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetDirectory(0);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetLineColor(ci);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetXaxis()->SetLabelFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetXaxis()->SetTitleOffset(.95);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetXaxis()->SetTitleFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetYaxis()->SetLabelFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetYaxis()->SetTitleFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetZaxis()->SetLabelFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001);
   
   grae->Draw("p");
   
   Double_t val_fx1[62] = {
   4850,
   4850,
   4900,
   4925,
   4950,
   4975,
   5000,
   5050,
   5100,
   5150,
   5200,
   5250,
   5275,
   5300,
   5312.5,
   5318.75,
   5325,
   5328.125,
   5331.25,
   5334.375,
   5337.5,
   5340.625,
   5343.75,
   5350,
   5356.25,
   5359.375,
   5362.5,
   5364.062,
   5365.625,
   5367.188,
   5368.75,
   5371.875,
   5375,
   5378.125,
   5381.25,
   5387.5,
   5390.625,
   5393.75,
   5396.875,
   5400,
   5403.125,
   5406.25,
   5409.375,
   5412.5,
   5418.75,
   5425,
   5437.5,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6050,
   6050};
   Double_t val_fy1[62] = {
   0,
   1.228292,
   1.228292,
   1.17352,
   1.121209,
   1.071252,
   1.023548,
   0.93452,
   0.8534302,
   0.7797101,
   0.7130161,
   0.6536848,
   0.6276374,
   0.6063077,
   0.5998329,
   0.5991038,
   0.6018284,
   0.6054871,
   0.6117891,
   0.6224701,
   0.6401744,
   0.6624716,
   0.6881235,
   0.7454784,
   0.8027993,
   0.8331528,
   0.8684547,
   0.8858595,
   0.8996297,
   0.9066225,
   0.9048076,
   0.8848377,
   0.858338,
   0.8264108,
   0.7903938,
   0.7129098,
   0.674895,
   0.6393116,
   0.6071665,
   0.5790493,
   0.5551564,
   0.535358,
   0.5192885,
   0.5064411,
   0.4881682,
   0.4763918,
   0.4614194,
   0.4499672,
   0.4098385,
   0.3739174,
   0.3412246,
   0.3114044,
   0.2841933,
   0.2593607,
   0.2366982,
   0.216016,
   0.197141,
   0.1799153,
   0.1641947,
   0.1641947,
   0,
   0.1641947};
   TGraph *graph = new TGraph(62,val_fx1,val_fy1);
   graph->SetName("total_final_rare_1_Norm[B0_M]");
   graph->SetTitle("Projection of total_final_rare_1");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB2 = new TH1F("Graph_total_final_rare_1_NormoBB0_McB2","Projection of total_final_rare_1",100,4730,6170);
   Graph_total_final_rare_0_NormoBB0_McB2->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB2->SetMaximum(1.351121);
   Graph_total_final_rare_0_NormoBB0_McB2->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB2->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB2->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetXaxis()->SetTitleOffset(.95);
   Graph_total_final_rare_0_NormoBB0_McB2->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_rare_0_NormoBB0_McB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB2);
   
   graph->Draw("l");
   
   /*
   Double_t val_fx2[41] = {
   4826.667,
   4826.667,
   4900,
   4936.667,
   4973.333,
   5010,
   5046.667,
   5083.333,
   5120,
   5156.667,
   5193.333,
   5230,
   5266.667,
   5303.333,
   5321.667,
   5330.833,
   5335.417,
   5340,
   5358.333,
   5362.917,
   5365.208,
   5367.5,
   5372.083,
   5376.667,
   5395,
   5404.167,
   5413.333,
   5422.5,
   5431.667,
   5450,
   5486.667,
   5560,
   5633.333,
   5706.667,
   5780,
   5853.333,
   5926.667,
   6000,
   6000,
   6073.333,
   6073.333};
   Double_t val_fy2[41] = {
   0,
   3.893805,
   3.893805,
   3.636682,
   3.396569,
   3.172351,
   2.962989,
   2.767519,
   2.585053,
   2.414787,
   2.25602,
   2.108237,
   1.971426,
   1.848072,
   1.79735,
   1.782172,
   1.782988,
   1.793682,
   1.869565,
   1.895736,
   1.907291,
   1.909578,
   1.88158,
   1.840821,
   1.641812,
   1.564783,
   1.512366,
   1.476115,
   1.447485,
   1.397241,
   1.304389,
   1.137587,
   0.9922263,
   0.8654488,
   0.754871,
   0.6584218,
   0.5742958,
   0.5009186,
   0.5009186,
   0,
   0.5009186};
   graph = new TGraph(41,val_fx2,val_fy2);
   graph->SetName("total_final_rare_0_Norm[B0_M]_Comp[total_final_rare_0]");
   graph->SetTitle("Projection of total_final_rare_0");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2 = new TH1F("Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2","Projection of total_final_rare_0",100,4702,6198);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetMaximum(4.283186);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetXaxis()->SetTitleOffset(.95);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2);
   
   graph->Draw("l");*/
   
   Double_t val_fx3[98] = {
   4850,
   4850,
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5200,
   5225,
   5250,
   5262.5,
   5275,
   5287.5,
   5293.75,
   5300,
   5306.25,
   5312.5,
   5315.625,
   5318.75,
   5321.875,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5332.812,
   5334.375,
   5335.938,
   5337.5,
   5339.062,
   5340.625,
   5342.188,
   5343.75,
   5345.312,
   5346.875,
   5350,
   5353.125,
   5356.25,
   5357.812,
   5359.375,
   5360.938,
   5362.5,
   5364.062,
   5365.625,
   5367.188,
   5368.75,
   5370.312,
   5371.875,
   5373.438,
   5375,
   5376.562,
   5378.125,
   5379.688,
   5381.25,
   5384.375,
   5387.5,
   5389.062,
   5390.625,
   5392.188,
   5393.75,
   5395.312,
   5396.875,
   5398.438,
   5400,
   5401.562,
   5403.125,
   5404.688,
   5406.25,
   5407.812,
   5409.375,
   5410.938,
   5412.5,
   5414.062,
   5415.625,
   5417.188,
   5418.75,
   5421.875,
   5425,
   5428.125,
   5431.25,
   5437.5,
   5450,
   5475,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6050,
   6050};
   Double_t val_fy3[98] = {
   0,
   0.000978146,
   0.000978146,
   0.001135323,
   0.001344262,
   0.001633695,
   0.002057428,
   0.002728257,
   0.00392516,
   0.004942509,
   0.006552586,
   0.007756667,
   0.009423801,
   0.01186286,
   0.01354983,
   0.01572043,
   0.01860334,
   0.02259233,
   0.02520916,
   0.02842309,
   0.03245245,
   0.03763291,
   0.04081219,
   0.0445066,
   0.0488457,
   0.05400515,
   0.0602288,
   0.06786464,
   0.07742582,
   0.08872924,
   0.1009925,
   0.1141687,
   0.1281858,
   0.1429449,
   0.1583192,
   0.1741554,
   0.2064953,
   0.2385457,
   0.2699413,
   0.2861007,
   0.3033311,
   0.321999,
   0.3416521,
   0.36056,
   0.375829,
   0.3843163,
   0.3839916,
   0.3764532,
   0.3669895,
   0.3559596,
   0.3434407,
   0.3295517,
   0.3144474,
   0.2983112,
   0.2813478,
   0.2458207,
   0.2096486,
   0.191852,
   0.1745016,
   0.157761,
   0.1417695,
   0.1266401,
   0.1124595,
   0.09928811,
   0.08716135,
   0.07609176,
   0.06607132,
   0.05707421,
   0.04905984,
   0.04197593,
   0.03576142,
   0.03034932,
   0.02566926,
   0.02164974,
   0.01822003,
   0.01531171,
   0.01285991,
   0.009088972,
   0.006484982,
   0.004710605,
   0.003509088,
   0.002131986,
   0.001059274,
   0.0003835061,
   0.000155134,
   3.120269e-05,
   7.773878e-06,
   2.281007e-06,
   7.615201e-07,
   2.822362e-07,
   1.140313e-07,
   4.953545e-08,
   2.288883e-08,
   1.115443e-08,
   5.693831e-09,
   5.693831e-09,
   0,
   5.693831e-09};
   graph = new TGraph(98,val_fx3,val_fy3);
   graph->SetName("total_final_rare_1_Norm[B0_M]_Comp[sig_peak_pdf_final_rare_1]");
   graph->SetTitle("Projection of total_final_rare_1");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3 = new TH1F("Graph_total_final_rare_1_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_1cB3","Projection of total_final_rare_1",100,4730,6170);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetMaximum(0.4227479);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetXaxis()->SetTitleOffset(.95);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3);
   
   graph->Draw("l");
   
   Double_t val_fx4[30] = {
   4850,
   4850,
   4900,
   4925,
   4950,
   4975,
   5000,
   5050,
   5100,
   5150,
   5200,
   5250,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6050,
   6050};
   Double_t val_fy4[30] = {
   0,
   1.227313,
   1.227313,
   1.172468,
   1.120074,
   1.070021,
   1.022204,
   0.9328863,
   0.8513728,
   0.7769818,
   0.7090909,
   0.6471322,
   0.5905872,
   0.5389831,
   0.491888,
   0.4489079,
   0.4096834,
   0.3738862,
   0.3412169,
   0.3114021,
   0.2841925,
   0.2593604,
   0.2366981,
   0.216016,
   0.197141,
   0.1799153,
   0.1641947,
   0.1641947,
   0,
   0.1641947};
   graph = new TGraph(30,val_fx4,val_fy4);
   graph->SetName("total_final_rare_1_Norm[B0_M]_Comp[com_back_pdf_final_rare_1]");
   graph->SetTitle("Projection of total_final_rare_1");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#000066");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4 = new TH1F("Graph_total_final_rare_1_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4","Projection of total_final_rare_0",100,4730,6170);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetMaximum(1.350045);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetXaxis()->SetTitleOffset(0.95);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetZaxis()->SetTitleOffset(1.1);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4);
   
   graph->Draw("l");
   
   TH1D *frame_6a0cf20__2 = new TH1D("frame_6a0cf20__2","",22,4900,6000);
   frame_6a0cf20__2->SetBinContent(1,4.869753);
   frame_6a0cf20__2->SetMaximum(4.869753);
   frame_6a0cf20__2->SetEntries(1);
   frame_6a0cf20__2->SetDirectory(0);
   frame_6a0cf20__2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_6a0cf20__2->SetLineColor(ci);
   frame_6a0cf20__2->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}) [MeV/#font[12]{c}^{2}]");
   frame_6a0cf20__2->GetXaxis()->SetLabelFont(132);
   frame_6a0cf20__2->GetXaxis()->SetTitleOffset(.95);
   frame_6a0cf20__2->GetXaxis()->SetTitleFont(132);
   frame_6a0cf20__2->GetXaxis()->SetLabelSize(0.09);
   frame_6a0cf20__2->GetXaxis()->SetTitleSize(0.09);
   frame_6a0cf20__2->GetYaxis()->SetTitle("Candidates / (50 MeV/#font[12]{c}^{2})");
   frame_6a0cf20__2->GetYaxis()->SetLabelFont(132);
   frame_6a0cf20__2->GetYaxis()->SetTitleFont(132);
   frame_6a0cf20__2->GetZaxis()->SetLabelFont(132);
   frame_6a0cf20__2->GetYaxis()->SetLabelSize(0.09);
   frame_6a0cf20__2->GetYaxis()->SetTitleSize(0.09);
   frame_6a0cf20__2->GetZaxis()->SetTitleOffset(1.2);
   frame_6a0cf20__2->GetZaxis()->SetTitleFont(132);
   frame_6a0cf20__2->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.2103921,0.8466462,0.5065485,0.9274233,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();

   pt = new TPaveText(0.2103921,0.7570491,0.5065485,0.8404663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("9 fb^{#minus1}");
   pt->Draw();

   pt = new TPaveText(0.2103921,0.671452,0.5265485,0.7684663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("0.30 #leq BDT < 0.50");
   pt->Draw();

   TLegend *leg = new TLegend(0.5203921,0.701452,0.885485,0.92742);
   leg->SetTextSize(0.062);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("h_data","Data","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_rare_1_Norm[B0_M]","Total","L");

   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_rare_1_Norm[B0_M]_Comp[sig_peak_pdf_final_rare_1]","#it{B}^{0}_{#it{s}}#rightarrow #font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}}#font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}}","L");


   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_rare_1_Norm[B0_M]_Comp[com_back_pdf_final_rare_1]","Combinatorial","L");
   ci = TColor::GetColor("#000066");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c_data_d->Modified();
   c_data_d->cd();
   c_data_d->SetSelected(c_data_d);

   grae->Draw("p");

   c_data_d->SaveAs("bs24mu_mass_fit_B2_paper.pdf");
}


==> figs/Fig8c.C <==
void bs24mu_mass_fit_B3_paper()
{
//=========Macro generated from canvas: Fit - bin0Bs24mu/Fit - bin0Bs24mu
//=========  (Thu Aug 26 14:13:23 2021) by ROOT version 6.22/00

   gROOT->ProcessLine(".x lhcbStyle.C");

   TCanvas *c_data_d = new TCanvas("c_data_d", "c_data_d",0,0,700,500);
   c_data_d->Range(4762.5,-0.4330629,6137.5,3.897566);
   c_data_d->SetFillColor(0);
   c_data_d->SetBorderMode(0);
   c_data_d->SetBorderSize(2);
   c_data_d->SetFrameBorderMode(0);
   c_data_d->SetFrameBorderMode(0);
   c_data_d->SetLeftMargin(0.20);
   c_data_d->SetRightMargin(0.06);
   c_data_d->SetBottomMargin(0.22);
   
   TH1D *frame_6a0cf20__1 = new TH1D("frame_6a0cf20__1","",22,4900,6000);
   frame_6a0cf20__1->SetBinContent(1,3.464503);
   frame_6a0cf20__1->SetMaximum(6.0);
   frame_6a0cf20__1->SetEntries(1);
   frame_6a0cf20__1->SetDirectory(0);
   frame_6a0cf20__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_6a0cf20__1->SetLineColor(ci);
   frame_6a0cf20__1->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}) [MeV/#font[12]{c}^{2}]");
   frame_6a0cf20__1->GetXaxis()->SetLabelFont(132);
   frame_6a0cf20__1->GetXaxis()->SetTitleOffset(1.15);
   frame_6a0cf20__1->GetXaxis()->SetTitleFont(132);
   frame_6a0cf20__1->GetXaxis()->SetLabelSize(0.09);
   frame_6a0cf20__1->GetXaxis()->SetTitleSize(0.09);
   frame_6a0cf20__1->GetYaxis()->SetTitle("Candidates / (50 MeV/#font[12]{c}^{2})");
   frame_6a0cf20__1->GetYaxis()->SetLabelFont(132);
   frame_6a0cf20__1->GetYaxis()->SetTitleFont(132);
   frame_6a0cf20__1->GetYaxis()->SetTitleOffset(1.05);
   frame_6a0cf20__1->GetYaxis()->SetLabelSize(0.09);
   frame_6a0cf20__1->GetYaxis()->SetTitleSize(0.085);
   frame_6a0cf20__1->GetZaxis()->SetLabelFont(132);
   frame_6a0cf20__1->GetZaxis()->SetTitleOffset(1.2);
   frame_6a0cf20__1->GetZaxis()->SetTitleFont(132);
   frame_6a0cf20__1->GetXaxis()->SetNdivisions(4);
   frame_6a0cf20__1->GetYaxis()->SetNdivisions(7);
   frame_6a0cf20__1->Draw("FUNC");
   
   Double_t h_fx[22] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825,
   5875,
   5925,
   5975};
   Double_t h_fy[22] = {
   0,
   0,
   1,
   0,
   1,
   1,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0};
   Double_t h_flx[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_fly[22] = {
   0,
   0,
   0.8272462,
   0,
   0.8272462,
   0.8272462,
   0,
   0,
   0.8272462,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.8272462,
   0,
   0,
   0,
   0};
   Double_t h_fehx[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_fehy[22] = {
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   2.299527,
   2.299527,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(22,h_fx,h_fy,h_flx,h_fehx,h_fly,h_fehy);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B0_M");
   grae->SetFillStyle(1001);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001 = new TH1F("Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001","Histogram of data_plot__B0_M",100,4790,6110);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetMinimum(0);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetMaximum(3.629479);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetDirectory(0);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetLineColor(ci);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetXaxis()->SetLabelFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetXaxis()->SetTitleOffset(.95);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetXaxis()->SetTitleFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetYaxis()->SetLabelFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetYaxis()->SetTitleFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetZaxis()->SetLabelFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001);
   
   grae->Draw("p");
   
   Double_t val_fx1[64] = {
   4850,
   4850,
   4900,
   4925,
   4950,
   4975,
   5000,
   5050,
   5100,
   5150,
   5200,
   5250,
   5275,
   5300,
   5312.5,
   5318.75,
   5325,
   5328.125,
   5331.25,
   5334.375,
   5337.5,
   5340.625,
   5343.75,
   5350,
   5356.25,
   5359.375,
   5362.5,
   5364.062,
   5365.625,
   5367.188,
   5368.75,
   5370.312,
   5371.875,
   5375,
   5378.125,
   5381.25,
   5387.5,
   5390.625,
   5393.75,
   5396.875,
   5400,
   5403.125,
   5406.25,
   5409.375,
   5412.5,
   5415.625,
   5418.75,
   5425,
   5437.5,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6050,
   6050};
   Double_t val_fy1[64] = {
   0,
   0.5069709,
   0.5069709,
   0.4845135,
   0.46306,
   0.4425672,
   0.4229942,
   0.3864557,
   0.3531676,
   0.3229078,
   0.2955587,
   0.2713274,
   0.2608086,
   0.2524764,
   0.2503034,
   0.2504225,
   0.2522075,
   0.2542094,
   0.2574891,
   0.262887,
   0.2716827,
   0.2826999,
   0.2953394,
   0.3235431,
   0.3517252,
   0.3666336,
   0.3839358,
   0.3924672,
   0.3992393,
   0.4027309,
   0.4019593,
   0.3976981,
   0.3925069,
   0.3798928,
   0.3646507,
   0.347428,
   0.310341,
   0.2921477,
   0.2751299,
   0.259775,
   0.2463683,
   0.235005,
   0.2256221,
   0.2180428,
   0.2120218,
   0.2072863,
   0.2035684,
   0.1982546,
   0.1917662,
   0.1869638,
   0.1703338,
   0.1554876,
   0.1419742,
   0.1296421,
   0.1183826,
   0.1081014,
   0.09871327,
   0.09014046,
   0.08231217,
   0.07516373,
   0.06863611,
   0.06863611,
   0,
   0.06863611};
   TGraph *graph = new TGraph(64,val_fx1,val_fy1);
   graph->SetName("total_final_rare_2_Norm[B0_M]");
   graph->SetTitle("Projection of total_final_rare_2");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB2 = new TH1F("Graph_total_final_rare_2_NormoBB0_McB2","Projection of total_final_rare_2",100,4730,6170);
   Graph_total_final_rare_0_NormoBB0_McB2->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB2->SetMaximum(0.5576679);
   Graph_total_final_rare_0_NormoBB0_McB2->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB2->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB2->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetXaxis()->SetTitleOffset(.95);
   Graph_total_final_rare_0_NormoBB0_McB2->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_rare_0_NormoBB0_McB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB2);
   
   graph->Draw("l");
   
   /*
   Double_t val_fx2[41] = {
   4826.667,
   4826.667,
   4900,
   4936.667,
   4973.333,
   5010,
   5046.667,
   5083.333,
   5120,
   5156.667,
   5193.333,
   5230,
   5266.667,
   5303.333,
   5321.667,
   5330.833,
   5335.417,
   5340,
   5358.333,
   5362.917,
   5365.208,
   5367.5,
   5372.083,
   5376.667,
   5395,
   5404.167,
   5413.333,
   5422.5,
   5431.667,
   5450,
   5486.667,
   5560,
   5633.333,
   5706.667,
   5780,
   5853.333,
   5926.667,
   6000,
   6000,
   6073.333,
   6073.333};
   Double_t val_fy2[41] = {
   0,
   3.893805,
   3.893805,
   3.636682,
   3.396569,
   3.172351,
   2.962989,
   2.767519,
   2.585053,
   2.414787,
   2.25602,
   2.108237,
   1.971426,
   1.848072,
   1.79735,
   1.782172,
   1.782988,
   1.793682,
   1.869565,
   1.895736,
   1.907291,
   1.909578,
   1.88158,
   1.840821,
   1.641812,
   1.564783,
   1.512366,
   1.476115,
   1.447485,
   1.397241,
   1.304389,
   1.137587,
   0.9922263,
   0.8654488,
   0.754871,
   0.6584218,
   0.5742958,
   0.5009186,
   0.5009186,
   0,
   0.5009186};
   graph = new TGraph(41,val_fx2,val_fy2);
   graph->SetName("total_final_rare_0_Norm[B0_M]_Comp[total_final_rare_0]");
   graph->SetTitle("Projection of total_final_rare_0");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2 = new TH1F("Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2","Projection of total_final_rare_0",100,4702,6198);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetMaximum(4.283186);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetXaxis()->SetTitleOffset(.95);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2);
   
   graph->Draw("l");*/
   
   Double_t val_fx3[98] = {
   4850,
   4850,
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5200,
   5225,
   5250,
   5262.5,
   5275,
   5287.5,
   5293.75,
   5300,
   5306.25,
   5312.5,
   5315.625,
   5318.75,
   5321.875,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5332.812,
   5334.375,
   5335.938,
   5337.5,
   5339.062,
   5340.625,
   5342.188,
   5343.75,
   5345.312,
   5346.875,
   5350,
   5353.125,
   5356.25,
   5357.812,
   5359.375,
   5360.938,
   5362.5,
   5364.062,
   5365.625,
   5367.188,
   5368.75,
   5370.312,
   5371.875,
   5373.438,
   5375,
   5376.562,
   5378.125,
   5379.688,
   5381.25,
   5384.375,
   5387.5,
   5389.062,
   5390.625,
   5392.188,
   5393.75,
   5395.312,
   5396.875,
   5398.438,
   5400,
   5401.562,
   5403.125,
   5404.688,
   5406.25,
   5407.812,
   5409.375,
   5410.938,
   5412.5,
   5414.062,
   5415.625,
   5417.188,
   5418.75,
   5421.875,
   5425,
   5428.125,
   5431.25,
   5437.5,
   5450,
   5475,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6050,
   6050};
   Double_t val_fy3[98] = {
   0,
   0.0004734088,
   0.0004734088,
   0.0005494802,
   0.0006506038,
   0.0007906853,
   0.0009957661,
   0.001320438,
   0.001899722,
   0.002392104,
   0.003171359,
   0.003754117,
   0.004560986,
   0.005741455,
   0.006557925,
   0.007608464,
   0.009003755,
   0.01093437,
   0.01220088,
   0.01375638,
   0.01570653,
   0.0182138,
   0.01975252,
   0.02154057,
   0.02364063,
   0.02613773,
   0.02914989,
   0.03284553,
   0.037473,
   0.0429437,
   0.04887894,
   0.05525601,
   0.06204014,
   0.06918334,
   0.07662427,
   0.08428876,
   0.09994079,
   0.1154528,
   0.1306478,
   0.1384687,
   0.146808,
   0.155843,
   0.1653548,
   0.1745059,
   0.1818959,
   0.1860037,
   0.1858465,
   0.182198,
   0.1776177,
   0.1722794,
   0.1662204,
   0.1594984,
   0.1521881,
   0.1443784,
   0.1361684,
   0.1189737,
   0.101467,
   0.09285365,
   0.08445629,
   0.07635409,
   0.06861442,
   0.06129203,
   0.05442883,
   0.04805404,
   0.04218486,
   0.03682734,
   0.03197759,
   0.02762311,
   0.02374427,
   0.02031576,
   0.01730802,
   0.01468864,
   0.01242356,
   0.01047817,
   0.008818236,
   0.007410651,
   0.006224014,
   0.004398934,
   0.00313864,
   0.002279866,
   0.001698349,
   0.001031851,
   0.0005126739,
   0.0001856115,
   7.508268e-05,
   1.510166e-05,
   3.762447e-06,
   1.103975e-06,
   3.68565e-07,
   1.365984e-07,
   5.518955e-08,
   2.397446e-08,
   1.107787e-08,
   5.398586e-09,
   2.755734e-09,
   2.755734e-09,
   0,
   2.755734e-09};
   graph = new TGraph(98,val_fx3,val_fy3);
   graph->SetName("total_final_rare_2_Norm[B0_M]_Comp[sig_peak_pdf_final_rare_2]");
   graph->SetTitle("Projection of total_final_rare_2");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3 = new TH1F("Graph_total_final_rare_2_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_2cB3","Projection of total_final_rare_2",100,4730,6170);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetMaximum(0.204604);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetXaxis()->SetTitleOffset(.95);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3);
   
   graph->Draw("l");
   
   Double_t val_fx4[30] = {
   4850,
   4850,
   4900,
   4925,
   4950,
   4975,
   5000,
   5050,
   5100,
   5150,
   5200,
   5250,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6050,
   6050};
   Double_t val_fy4[30] = {
   0,
   0.5064975,
   0.5064975,
   0.4840045,
   0.4625105,
   0.441971,
   0.4223436,
   0.385665,
   0.3521718,
   0.3215873,
   0.293659,
   0.2681561,
   0.244868,
   0.2236023,
   0.2041835,
   0.1864511,
   0.1702587,
   0.1554725,
   0.1419705,
   0.129641,
   0.1183823,
   0.1081013,
   0.09871322,
   0.09014043,
   0.08231216,
   0.07516373,
   0.06863611,
   0.06863611,
   0,
   0.06863611};
   graph = new TGraph(30,val_fx4,val_fy4);
   graph->SetName("total_final_rare_2_Norm[B0_M]_Comp[com_back_pdf_final_rare_2]");
   graph->SetTitle("Projection of total_final_rare_2");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#000066");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4 = new TH1F("Graph_total_final_rare_2_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4","Projection of total_final_rare_0",100,4730,6170);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetMaximum(0.5571472);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetXaxis()->SetTitleOffset(0.95);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetZaxis()->SetTitleOffset(1.1);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4);
   
   graph->Draw("l");
   
   TH1D *frame_6a0cf20__2 = new TH1D("frame_6a0cf20__2","",22,4900,6000);
   frame_6a0cf20__2->SetBinContent(1,3.464503);
   frame_6a0cf20__2->SetMaximum(3.464503);
   frame_6a0cf20__2->SetEntries(1);
   frame_6a0cf20__2->SetDirectory(0);
   frame_6a0cf20__2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_6a0cf20__2->SetLineColor(ci);
   frame_6a0cf20__2->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}) [MeV/#font[12]{c}^{2}]");
   frame_6a0cf20__2->GetXaxis()->SetLabelFont(132);
   frame_6a0cf20__2->GetXaxis()->SetTitleOffset(.95);
   frame_6a0cf20__2->GetXaxis()->SetTitleFont(132);
   frame_6a0cf20__2->GetXaxis()->SetLabelSize(0.09);
   frame_6a0cf20__2->GetXaxis()->SetTitleSize(0.09);
   frame_6a0cf20__2->GetYaxis()->SetTitle("Candidates / (50 MeV/#font[12]{c}^{2})");
   frame_6a0cf20__2->GetYaxis()->SetLabelFont(132);
   frame_6a0cf20__2->GetYaxis()->SetTitleFont(132);
   frame_6a0cf20__2->GetZaxis()->SetLabelFont(132);
   frame_6a0cf20__2->GetYaxis()->SetLabelSize(0.09);
   frame_6a0cf20__2->GetYaxis()->SetTitleSize(0.09);
   frame_6a0cf20__2->GetZaxis()->SetTitleOffset(1.2);
   frame_6a0cf20__2->GetZaxis()->SetTitleFont(132);
   frame_6a0cf20__2->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.2103921,0.8466462,0.5065485,0.9274233,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();

   pt = new TPaveText(0.2103921,0.7570491,0.5065485,0.8404663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("9 fb^{#minus1}");
   pt->Draw();

   pt = new TPaveText(0.2103921,0.671452,0.5265485,0.7684663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("0.50 #leq BDT < 0.60");
   pt->Draw();

   TLegend *leg = new TLegend(0.5203921,0.701452,0.885485,0.92742);
   leg->SetTextSize(0.062);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("h_data","Data","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_rare_2_Norm[B0_M]","Total","L");

   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_rare_2_Norm[B0_M]_Comp[sig_peak_pdf_final_rare_2]","#it{B}^{0}_{#it{s}}#rightarrow #font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}}#font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}}","L");


   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_rare_2_Norm[B0_M]_Comp[com_back_pdf_final_rare_2]","Combinatorial","L");
   ci = TColor::GetColor("#000066");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c_data_d->Modified();
   c_data_d->cd();
   c_data_d->SetSelected(c_data_d);

   grae->Draw("p");

   c_data_d->SaveAs("bs24mu_mass_fit_B3_paper.pdf");
}


==> figs/Fig9a.C <==
void bd24mu_mass_fit_B1_paper()
{
//=========Macro generated from canvas: Fit - bin0Bs24mu/Fit - bin0Bs24mu
//=========  (Thu Aug 26 14:13:23 2021) by ROOT version 6.22/00

   gROOT->ProcessLine(".x lhcbStyle.C");

   TCanvas *c_data_d = new TCanvas("c_data_d", "c_data_d",0,0,700,500);
   c_data_d->Range(4762.5,-0.9401114,6137.5,8.461002);
   c_data_d->SetFillColor(0);
   c_data_d->SetBorderMode(0);
   c_data_d->SetBorderSize(2);
   c_data_d->SetFrameBorderMode(0);
   c_data_d->SetFrameBorderMode(0);
   c_data_d->SetLeftMargin(0.20);
   c_data_d->SetRightMargin(0.06);
   c_data_d->SetBottomMargin(0.22);
   
   TH1D *frame_6a0cf20__1 = new TH1D("frame_6a0cf20__1","",22,4900,6000);
   frame_6a0cf20__1->SetBinContent(1,7.520891);
   frame_6a0cf20__1->SetMaximum(13.0);
   frame_6a0cf20__1->SetEntries(1);
   frame_6a0cf20__1->SetDirectory(0);
   frame_6a0cf20__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_6a0cf20__1->SetLineColor(ci);
   frame_6a0cf20__1->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}) [MeV/#font[12]{c}^{2}]");
   frame_6a0cf20__1->GetXaxis()->SetLabelFont(132);
   frame_6a0cf20__1->GetXaxis()->SetTitleOffset(1.15);
   frame_6a0cf20__1->GetXaxis()->SetTitleFont(132);
   frame_6a0cf20__1->GetXaxis()->SetLabelSize(0.09);
   frame_6a0cf20__1->GetXaxis()->SetTitleSize(0.09);
   frame_6a0cf20__1->GetYaxis()->SetTitle("Candidates / (50 MeV/#font[12]{c}^{2})");
   frame_6a0cf20__1->GetYaxis()->SetLabelFont(132);
   frame_6a0cf20__1->GetYaxis()->SetTitleFont(132);
   frame_6a0cf20__1->GetYaxis()->SetTitleOffset(1.05);
   frame_6a0cf20__1->GetYaxis()->SetLabelSize(0.09);
   frame_6a0cf20__1->GetYaxis()->SetTitleSize(0.085);
   frame_6a0cf20__1->GetZaxis()->SetLabelFont(132);
   frame_6a0cf20__1->GetZaxis()->SetTitleOffset(1.2);
   frame_6a0cf20__1->GetZaxis()->SetTitleFont(132);
   frame_6a0cf20__1->GetXaxis()->SetNdivisions(5);
   frame_6a0cf20__1->GetYaxis()->SetNdivisions(7);
   frame_6a0cf20__1->Draw("FUNC");
   
   Double_t h_fx[22] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825,
   5875,
   5925,
   5975};
   Double_t h_fy[22] = {
   3,
   2,
   1,
   4,
   2,
   2,
   0,
   2,
   0,
   2,
   2,
   0,
   0,
   0,
   0,
   1,
   0,
   1,
   1,
   0,
   1,
   1};
   Double_t h_flx[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_fly[22] = {
   1.632705,
   1.291815,
   0.8272462,
   1.914339,
   1.291815,
   1.291815,
   0,
   1.291815,
   0,
   1.291815,
   1.291815,
   0,
   0,
   0,
   0,
   0.8272462,
   0,
   0.8272462,
   0.8272462,
   0,
   0.8272462,
   0.8272462};
   Double_t h_fehx[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_fehy[22] = {
   2.918186,
   2.63786,
   2.299527,
   3.162753,
   2.63786,
   2.63786,
   1.147874,
   2.63786,
   1.147874,
   2.63786,
   2.63786,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   2.299527,
   2.299527,
   1.147874,
   2.299527,
   2.299527};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(22,h_fx,h_fy,h_flx,h_fehx,h_fly,h_fehy);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B0_M");
   grae->SetFillStyle(1001);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001 = new TH1F("Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001","Histogram of data_plot__B0_M",100,4790,6110);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetMinimum(0);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetMaximum(7.879028);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetDirectory(0);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetLineColor(ci);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetXaxis()->SetLabelFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetXaxis()->SetTitleOffset(.95);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetXaxis()->SetTitleFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetYaxis()->SetLabelFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetYaxis()->SetTitleFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetZaxis()->SetLabelFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001);
   
   grae->Draw("p");
   
   Double_t val_fx1[30] = {
   4850,
   4850,
   4900,
   4925,
   4950,
   4975,
   5000,
   5050,
   5100,
   5150,
   5200,
   5250,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6050,
   6050};
   Double_t val_fy1[30] = {
   0,
   2.664785,
   2.664785,
   2.544049,
   2.428783,
   2.318739,
   2.213681,
   2.01763,
   1.838942,
   1.676079,
   1.527639,
   1.392347,
   1.269036,
   1.156645,
   1.054209,
   0.9608442,
   0.8757485,
   0.7981892,
   0.7274988,
   0.663069,
   0.6043453,
   0.5508224,
   0.5020396,
   0.4575773,
   0.4170526,
   0.380117,
   0.3464525,
   0.3464525,
   0,
   0.3464525};
   TGraph *graph = new TGraph(30,val_fx1,val_fy1);
   graph->SetName("total_final_rare_0_Norm[B0_M]");
   graph->SetTitle("Projection of total_final_rare_0");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB1 = new TH1F("Graph_total_final_rare_0_NormoBB0_McB1","Projection of total_final_rare_0",100,4730,6170);
   Graph_total_final_rare_0_NormoBB0_McB1->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB1->SetMaximum(2.931264);
   Graph_total_final_rare_0_NormoBB0_McB1->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB1->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB1->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB1->GetXaxis()->SetTitleOffset(.95);
   Graph_total_final_rare_0_NormoBB0_McB1->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB1->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB1->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB1->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB1->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_rare_0_NormoBB0_McB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB1);
   
   graph->Draw("l");
   
   /*
   Double_t val_fx2[41] = {
   4826.667,
   4826.667,
   4900,
   4936.667,
   4973.333,
   5010,
   5046.667,
   5083.333,
   5120,
   5156.667,
   5193.333,
   5230,
   5266.667,
   5303.333,
   5321.667,
   5330.833,
   5335.417,
   5340,
   5358.333,
   5362.917,
   5365.208,
   5367.5,
   5372.083,
   5376.667,
   5395,
   5404.167,
   5413.333,
   5422.5,
   5431.667,
   5450,
   5486.667,
   5560,
   5633.333,
   5706.667,
   5780,
   5853.333,
   5926.667,
   6000,
   6000,
   6073.333,
   6073.333};
   Double_t val_fy2[41] = {
   0,
   3.893805,
   3.893805,
   3.636682,
   3.396569,
   3.172351,
   2.962989,
   2.767519,
   2.585053,
   2.414787,
   2.25602,
   2.108237,
   1.971426,
   1.848072,
   1.79735,
   1.782172,
   1.782988,
   1.793682,
   1.869565,
   1.895736,
   1.907291,
   1.909578,
   1.88158,
   1.840821,
   1.641812,
   1.564783,
   1.512366,
   1.476115,
   1.447485,
   1.397241,
   1.304389,
   1.137587,
   0.9922263,
   0.8654488,
   0.754871,
   0.6584218,
   0.5742958,
   0.5009186,
   0.5009186,
   0,
   0.5009186};
   graph = new TGraph(41,val_fx2,val_fy2);
   graph->SetName("total_final_rare_0_Norm[B0_M]_Comp[total_final_rare_0]");
   graph->SetTitle("Projection of total_final_rare_0");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2 = new TH1F("Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2","Projection of total_final_rare_0",100,4702,6198);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetMaximum(4.283186);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetXaxis()->SetTitleOffset(.95);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2);
   
   graph->Draw("l");*/
   
   Double_t val_fx3[99] = {
   4850,
   4850,
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5175,
   5187.5,
   5200,
   5206.25,
   5212.5,
   5218.75,
   5225,
   5228.125,
   5231.25,
   5234.375,
   5237.5,
   5239.062,
   5240.625,
   5242.188,
   5243.75,
   5245.312,
   5246.875,
   5248.438,
   5250,
   5251.562,
   5253.125,
   5254.688,
   5256.25,
   5257.812,
   5259.375,
   5262.5,
   5265.625,
   5267.188,
   5268.75,
   5270.312,
   5271.875,
   5273.438,
   5275,
   5276.562,
   5278.125,
   5279.688,
   5281.25,
   5282.812,
   5284.375,
   5285.938,
   5287.5,
   5289.062,
   5290.625,
   5292.188,
   5293.75,
   5295.312,
   5296.875,
   5300,
   5301.562,
   5303.125,
   5304.688,
   5306.25,
   5307.812,
   5309.375,
   5310.938,
   5312.5,
   5314.062,
   5315.625,
   5317.188,
   5318.75,
   5320.312,
   5321.875,
   5323.438,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5334.375,
   5337.5,
   5340.625,
   5343.75,
   5350,
   5362.5,
   5375,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6050,
   6050};
   Double_t val_fy3[99] = {
   0,
   6.298782e-09,
   6.298782e-09,
   7.569106e-09,
   9.39215e-09,
   1.21993e-08,
   1.700143e-08,
   2.679213e-08,
   3.655396e-08,
   4.422439e-08,
   5.539459e-08,
   6.309057e-08,
   7.296253e-08,
   8.602886e-08,
   1.040366e-07,
   1.158114e-07,
   1.302365e-07,
   1.482713e-07,
   1.713867e-07,
   1.855374e-07,
   2.019505e-07,
   2.211893e-07,
   2.440163e-07,
   2.714875e-07,
   3.051063e-07,
   3.470833e-07,
   3.999144e-07,
   4.592642e-07,
   5.236224e-07,
   5.926986e-07,
   6.660542e-07,
   7.430968e-07,
   8.230787e-07,
   9.881438e-07,
   1.152809e-06,
   1.232484e-06,
   1.31e-06,
   1.386667e-06,
   1.465601e-06,
   1.550801e-06,
   1.643992e-06,
   1.740104e-06,
   1.824871e-06,
   1.878559e-06,
   1.885587e-06,
   1.854545e-06,
   1.812988e-06,
   1.762176e-06,
   1.702645e-06,
   1.635149e-06,
   1.560623e-06,
   1.480153e-06,
   1.394929e-06,
   1.306207e-06,
   1.215265e-06,
   1.03172e-06,
   9.414524e-07,
   8.535783e-07,
   7.689834e-07,
   6.884099e-07,
   6.124498e-07,
   5.415441e-07,
   4.75987e-07,
   4.159348e-07,
   3.614183e-07,
   3.123586e-07,
   2.685833e-07,
   2.298444e-07,
   1.958361e-07,
   1.662111e-07,
   1.405968e-07,
   1.186086e-07,
   9.986178e-08,
   8.398159e-08,
   7.061061e-08,
   5.941451e-08,
   4.234654e-08,
   3.067213e-08,
   2.275375e-08,
   1.737852e-08,
   1.109071e-08,
   5.762743e-09,
   3.360724e-09,
   1.227236e-09,
   1.925764e-10,
   3.617703e-11,
   7.880707e-12,
   1.943267e-12,
   5.323929e-13,
   1.596848e-13,
   5.181815e-14,
   1.801734e-14,
   6.659189e-15,
   2.598809e-15,
   1.064881e-15,
   4.559481e-16,
   4.559481e-16,
   0,
   4.559481e-16};
   graph = new TGraph(99,val_fx3,val_fy3);
   graph->SetName("total_final_rare_0_Norm[B0_M]_Comp[sig_peak_pdf_final_rare_0]");
   graph->SetTitle("Projection of total_final_rare_0");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3 = new TH1F("Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3","Projection of total_final_rare_0",100,4730,6170);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetMaximum(2.074145e-06);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetXaxis()->SetTitleOffset(.95);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3);
   
   graph->Draw("l");
   
   Double_t val_fx4[30] = {
   4850,
   4850,
   4900,
   4925,
   4950,
   4975,
   5000,
   5050,
   5100,
   5150,
   5200,
   5250,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6050,
   6050};
   Double_t val_fy4[30] = {
   0,
   2.664785,
   2.664785,
   2.544049,
   2.428783,
   2.318739,
   2.213681,
   2.01763,
   1.838942,
   1.676079,
   1.527639,
   1.392346,
   1.269035,
   1.156645,
   1.054209,
   0.9608442,
   0.8757485,
   0.7981892,
   0.7274988,
   0.663069,
   0.6043453,
   0.5508224,
   0.5020396,
   0.4575773,
   0.4170526,
   0.380117,
   0.3464525,
   0.3464525,
   0,
   0.3464525};
   graph = new TGraph(30,val_fx4,val_fy4);
   graph->SetName("total_final_rare_0_Norm[B0_M]_Comp[com_back_pdf_final_rare_0]");
   graph->SetTitle("Projection of total_final_rare_0");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#000066");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4 = new TH1F("Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4","Projection of total_final_rare_0",100,4730,6170);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetMaximum(2.931264);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetXaxis()->SetTitleOffset(0.95);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetZaxis()->SetTitleOffset(1.1);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4);
   
   graph->Draw("l");
   
   TH1D *frame_6a0cf20__2 = new TH1D("frame_6a0cf20__2","",22,4900,6000);
   frame_6a0cf20__2->SetBinContent(1,7.520891);
   frame_6a0cf20__2->SetMaximum(7.520891);
   frame_6a0cf20__2->SetEntries(1);
   frame_6a0cf20__2->SetDirectory(0);
   frame_6a0cf20__2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_6a0cf20__2->SetLineColor(ci);
   frame_6a0cf20__2->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}) [MeV/#font[12]{c}^{2}]");
   frame_6a0cf20__2->GetXaxis()->SetLabelFont(132);
   frame_6a0cf20__2->GetXaxis()->SetTitleOffset(.95);
   frame_6a0cf20__2->GetXaxis()->SetTitleFont(132);
   frame_6a0cf20__2->GetXaxis()->SetLabelSize(0.09);
   frame_6a0cf20__2->GetXaxis()->SetTitleSize(0.09);
   frame_6a0cf20__2->GetYaxis()->SetTitle("Candidates / (50 MeV/#font[12]{c}^{2})");
   frame_6a0cf20__2->GetYaxis()->SetLabelFont(132);
   frame_6a0cf20__2->GetYaxis()->SetTitleFont(132);
   frame_6a0cf20__2->GetZaxis()->SetLabelFont(132);
   frame_6a0cf20__2->GetYaxis()->SetLabelSize(0.09);
   frame_6a0cf20__2->GetYaxis()->SetTitleSize(0.09);
   frame_6a0cf20__2->GetZaxis()->SetTitleOffset(1.2);
   frame_6a0cf20__2->GetZaxis()->SetTitleFont(132);
   frame_6a0cf20__2->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.2103921,0.8466462,0.5065485,0.9274233,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();

   pt = new TPaveText(0.2103921,0.7570491,0.5065485,0.8404663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("9 fb^{#minus1}");
   pt->Draw();

   pt = new TPaveText(0.2103921,0.671452,0.5265485,0.7684663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("0.20 #leq BDT < 0.30");
   pt->Draw();

   TLegend *leg = new TLegend(0.5203921,0.701452,0.885485,0.92742);
   leg->SetTextSize(0.062);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("h_data","Data","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_rare_0_Norm[B0_M]","Total","L");

   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_rare_0_Norm[B0_M]_Comp[sig_peak_pdf_final_rare_0]","#it{B}^{0}#rightarrow #font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}}#font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}}","L");


   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_rare_0_Norm[B0_M]_Comp[com_back_pdf_final_rare_0]","Combinatorial","L");
   ci = TColor::GetColor("#000066");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c_data_d->Modified();
   c_data_d->cd();
   c_data_d->SetSelected(c_data_d);

   grae->Draw("p");

   //lhcbName->Draw();

   c_data_d->SaveAs("bd24mu_mass_fit_B1_paper.pdf");
}


==> figs/Fig9b.C <==
void bd24mu_mass_fit_B2_paper()
{
//=========Macro generated from canvas: Fit - bin0Bs24mu/Fit - bin0Bs24mu
//=========  (Thu Aug 26 14:13:23 2021) by ROOT version 6.22/00

   gROOT->ProcessLine(".x lhcbStyle.C");

   TCanvas *c_data_d = new TCanvas("c_data_d", "c_data_d",0,0,700,500);
   c_data_d->Range(4762.5,-0.6087191,6137.5,5.478472);
   c_data_d->SetFillColor(0);
   c_data_d->SetBorderMode(0);
   c_data_d->SetBorderSize(2);
   c_data_d->SetFrameBorderMode(0);
   c_data_d->SetFrameBorderMode(0);
   c_data_d->SetLeftMargin(0.20);
   c_data_d->SetRightMargin(0.06);
   c_data_d->SetBottomMargin(0.22);
   
   TH1D *frame_6a0cf20__1 = new TH1D("frame_6a0cf20__1","",22,4900,6000);
   frame_6a0cf20__1->SetBinContent(1,4.869753);
   frame_6a0cf20__1->SetMaximum(9.0);
   frame_6a0cf20__1->SetEntries(1);
   frame_6a0cf20__1->SetDirectory(0);
   frame_6a0cf20__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_6a0cf20__1->SetLineColor(ci);
   frame_6a0cf20__1->GetXaxis()->SetTitle("#font[12]{m}_{#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}} [MeV/#font[12]{c}^{2}]");
   frame_6a0cf20__1->GetXaxis()->SetLabelFont(132);
   frame_6a0cf20__1->GetXaxis()->SetTitleOffset(1.15);
   frame_6a0cf20__1->GetXaxis()->SetTitleFont(132);
   frame_6a0cf20__1->GetXaxis()->SetLabelSize(0.09);
   frame_6a0cf20__1->GetXaxis()->SetTitleSize(0.09);
   frame_6a0cf20__1->GetYaxis()->SetTitle("Candidates / (50 MeV/#font[12]{c}^{2})");
   frame_6a0cf20__1->GetYaxis()->SetLabelFont(132);
   frame_6a0cf20__1->GetYaxis()->SetTitleFont(132);
   frame_6a0cf20__1->GetYaxis()->SetTitleOffset(1.05);
   frame_6a0cf20__1->GetYaxis()->SetLabelSize(0.09);
   frame_6a0cf20__1->GetYaxis()->SetTitleSize(0.085);
   frame_6a0cf20__1->GetZaxis()->SetLabelFont(132);
   frame_6a0cf20__1->GetZaxis()->SetTitleOffset(1.2);
   frame_6a0cf20__1->GetZaxis()->SetTitleFont(132);
   frame_6a0cf20__1->GetXaxis()->SetNdivisions(4);
   frame_6a0cf20__1->GetYaxis()->SetNdivisions(7);
   frame_6a0cf20__1->Draw("FUNC");
   
   Double_t h_fx[22] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825,
   5875,
   5925,
   5975};
   Double_t h_fy[22] = {
   0,
   0,
   2,
   1,
   2,
   2,
   1,
   0,
   0,
   1,
   0,
   0,
   0,
   1,
   0,
   1,
   0,
   1,
   0,
   0,
   0,
   0};
   Double_t h_flx[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_fly[22] = {
   0,
   0,
   1.291815,
   0.8272462,
   1.291815,
   1.291815,
   0.8272462,
   0,
   0,
   0.8272462,
   0,
   0,
   0,
   0.8272462,
   0,
   0.8272462,
   0,
   0.8272462,
   0,
   0,
   0,
   0};
   Double_t h_fehx[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_fehy[22] = {
   1.147874,
   1.147874,
   2.63786,
   2.299527,
   2.63786,
   2.63786,
   2.299527,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   2.299527,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(22,h_fx,h_fy,h_flx,h_fehx,h_fly,h_fehy);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B0_M");
   grae->SetFillStyle(1001);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001 = new TH1F("Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001","Histogram of data_plot__B0_M",100,4790,6110);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetMinimum(0);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetMaximum(5.101646);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetDirectory(0);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetLineColor(ci);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetXaxis()->SetLabelFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetXaxis()->SetTitleOffset(.95);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetXaxis()->SetTitleFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetYaxis()->SetLabelFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetYaxis()->SetTitleFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetZaxis()->SetLabelFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001);
   
   grae->Draw("p");
   
   Double_t val_fx1[30] = {
   4850,
   4850,
   4900,
   4925,
   4950,
   4975,
   5000,
   5050,
   5100,
   5150,
   5200,
   5250,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6050,
   6050};
   Double_t val_fy1[30] = {
   0,
   1.250601,
   1.250601,
   1.195723,
   1.143252,
   1.093084,
   1.045118,
   0.9554069,
   0.8733966,
   0.798426,
   0.7298907,
   0.667239,
   0.6099658,
   0.5576057,
   0.5097419,
   0.4659866,
   0.4259872,
   0.3894213,
   0.3559942,
   0.3254363,
   0.2975015,
   0.2719645,
   0.2486196,
   0.2272786,
   0.2077695,
   0.1899349,
   0.1736313,
   0.1736313,
   0,
   0.1736313};
   TGraph *graph = new TGraph(30,val_fx1,val_fy1);
   graph->SetName("total_final_rare_1_Norm[B0_M]");
   graph->SetTitle("Projection of total_final_rare_1");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB2 = new TH1F("Graph_total_final_rare_1_NormoBB0_McB2","Projection of total_final_rare_1",100,4730,6170);
   Graph_total_final_rare_0_NormoBB0_McB2->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB2->SetMaximum(1.375662);
   Graph_total_final_rare_0_NormoBB0_McB2->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB2->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB2->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetXaxis()->SetTitleOffset(.95);
   Graph_total_final_rare_0_NormoBB0_McB2->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_rare_0_NormoBB0_McB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB2);
   
   graph->Draw("l");
   
   /*
   Double_t val_fx2[41] = {
   4826.667,
   4826.667,
   4900,
   4936.667,
   4973.333,
   5010,
   5046.667,
   5083.333,
   5120,
   5156.667,
   5193.333,
   5230,
   5266.667,
   5303.333,
   5321.667,
   5330.833,
   5335.417,
   5340,
   5358.333,
   5362.917,
   5365.208,
   5367.5,
   5372.083,
   5376.667,
   5395,
   5404.167,
   5413.333,
   5422.5,
   5431.667,
   5450,
   5486.667,
   5560,
   5633.333,
   5706.667,
   5780,
   5853.333,
   5926.667,
   6000,
   6000,
   6073.333,
   6073.333};
   Double_t val_fy2[41] = {
   0,
   3.893805,
   3.893805,
   3.636682,
   3.396569,
   3.172351,
   2.962989,
   2.767519,
   2.585053,
   2.414787,
   2.25602,
   2.108237,
   1.971426,
   1.848072,
   1.79735,
   1.782172,
   1.782988,
   1.793682,
   1.869565,
   1.895736,
   1.907291,
   1.909578,
   1.88158,
   1.840821,
   1.641812,
   1.564783,
   1.512366,
   1.476115,
   1.447485,
   1.397241,
   1.304389,
   1.137587,
   0.9922263,
   0.8654488,
   0.754871,
   0.6584218,
   0.5742958,
   0.5009186,
   0.5009186,
   0,
   0.5009186};
   graph = new TGraph(41,val_fx2,val_fy2);
   graph->SetName("total_final_rare_0_Norm[B0_M]_Comp[total_final_rare_0]");
   graph->SetTitle("Projection of total_final_rare_0");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2 = new TH1F("Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2","Projection of total_final_rare_0",100,4702,6198);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetMaximum(4.283186);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetXaxis()->SetTitleOffset(.95);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2);
   
   graph->Draw("l");*/
   
   Double_t val_fx3[99] = {
   4850,
   4850,
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5175,
   5187.5,
   5200,
   5206.25,
   5212.5,
   5218.75,
   5225,
   5228.125,
   5231.25,
   5234.375,
   5237.5,
   5239.062,
   5240.625,
   5242.188,
   5243.75,
   5245.312,
   5246.875,
   5248.438,
   5250,
   5251.562,
   5253.125,
   5254.688,
   5256.25,
   5257.812,
   5259.375,
   5262.5,
   5265.625,
   5267.188,
   5268.75,
   5270.312,
   5271.875,
   5273.438,
   5275,
   5276.562,
   5278.125,
   5279.688,
   5281.25,
   5282.812,
   5284.375,
   5285.938,
   5287.5,
   5289.062,
   5290.625,
   5292.188,
   5293.75,
   5295.312,
   5296.875,
   5300,
   5301.562,
   5303.125,
   5304.688,
   5306.25,
   5307.812,
   5309.375,
   5310.938,
   5312.5,
   5314.062,
   5315.625,
   5317.188,
   5318.75,
   5320.312,
   5321.875,
   5323.438,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5334.375,
   5337.5,
   5340.625,
   5343.75,
   5350,
   5362.5,
   5375,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6050,
   6050};
   Double_t val_fy3[99] = {
   0,
   1.243019e-08,
   1.243019e-08,
   1.493708e-08,
   1.853473e-08,
   2.407443e-08,
   3.355108e-08,
   5.287233e-08,
   7.213659e-08,
   8.727364e-08,
   1.093172e-07,
   1.245047e-07,
   1.439863e-07,
   1.697717e-07,
   2.053088e-07,
   2.285453e-07,
   2.570123e-07,
   2.926027e-07,
   3.382193e-07,
   3.661447e-07,
   3.985346e-07,
   4.365011e-07,
   4.815485e-07,
   5.35761e-07,
   6.021051e-07,
   6.849437e-07,
   7.892021e-07,
   9.063246e-07,
   1.033331e-06,
   1.169648e-06,
   1.31441e-06,
   1.466448e-06,
   1.624286e-06,
   1.95003e-06,
   2.274985e-06,
   2.432217e-06,
   2.585189e-06,
   2.736486e-06,
   2.892258e-06,
   3.060393e-06,
   3.244299e-06,
   3.433968e-06,
   3.60125e-06,
   3.7072e-06,
   3.721068e-06,
   3.659811e-06,
   3.5778e-06,
   3.477526e-06,
   3.360046e-06,
   3.226847e-06,
   3.079777e-06,
   2.920975e-06,
   2.752792e-06,
   2.577705e-06,
   2.398237e-06,
   2.036025e-06,
   1.857888e-06,
   1.684475e-06,
   1.517533e-06,
   1.358527e-06,
   1.208625e-06,
   1.068698e-06,
   9.393259e-07,
   8.208171e-07,
   7.132329e-07,
   6.164171e-07,
   5.300296e-07,
   4.535813e-07,
   3.864682e-07,
   3.280056e-07,
   2.774576e-07,
   2.340654e-07,
   1.9707e-07,
   1.657316e-07,
   1.393449e-07,
   1.172502e-07,
   8.356784e-08,
   6.052922e-08,
   4.490287e-08,
   3.429525e-08,
   2.188672e-08,
   1.137236e-08,
   6.632145e-09,
   2.421861e-09,
   3.800355e-10,
   7.139274e-11,
   1.5552e-11,
   3.834897e-12,
   1.050639e-12,
   3.151263e-13,
   1.022594e-13,
   3.555591e-14,
   1.314143e-14,
   5.128561e-15,
   2.101466e-15,
   8.997805e-16,
   8.997805e-16,
   0,
   8.997805e-16};
   graph = new TGraph(99,val_fx3,val_fy3);
   graph->SetName("total_final_rare_1_Norm[B0_M]_Comp[sig_peak_pdf_final_rare_1]");
   graph->SetTitle("Projection of total_final_rare_1");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3 = new TH1F("Graph_total_final_rare_1_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_1cB3","Projection of total_final_rare_1",100,4730,6170);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetMaximum(4.093175e-06);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetXaxis()->SetTitleOffset(.95);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3);
   
   graph->Draw("l");
   
   Double_t val_fx4[30] = {
   4850,
   4850,
   4900,
   4925,
   4950,
   4975,
   5000,
   5050,
   5100,
   5150,
   5200,
   5250,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6050,
   6050};
   Double_t val_fy4[30] = {
   0,
   1.250601,
   1.250601,
   1.195723,
   1.143252,
   1.093084,
   1.045118,
   0.9554068,
   0.8733966,
   0.7984259,
   0.7298906,
   0.6672382,
   0.6099638,
   0.5576057,
   0.5097419,
   0.4659866,
   0.4259872,
   0.3894213,
   0.3559942,
   0.3254363,
   0.2975015,
   0.2719645,
   0.2486196,
   0.2272786,
   0.2077695,
   0.1899349,
   0.1736313,
   0.1736313,
   0,
   0.1736313};
   graph = new TGraph(30,val_fx4,val_fy4);
   graph->SetName("total_final_rare_1_Norm[B0_M]_Comp[com_back_pdf_final_rare_1]");
   graph->SetTitle("Projection of total_final_rare_1");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#000066");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4 = new TH1F("Graph_total_final_rare_1_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4","Projection of total_final_rare_0",100,4730,6170);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetMaximum(1.375662);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetXaxis()->SetTitleOffset(0.95);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetZaxis()->SetTitleOffset(1.1);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4);
   
   graph->Draw("l");
   
   TH1D *frame_6a0cf20__2 = new TH1D("frame_6a0cf20__2","",22,4900,6000);
   frame_6a0cf20__2->SetBinContent(1,4.869753);
   frame_6a0cf20__2->SetMaximum(4.869753);
   frame_6a0cf20__2->SetEntries(1);
   frame_6a0cf20__2->SetDirectory(0);
   frame_6a0cf20__2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_6a0cf20__2->SetLineColor(ci);
   frame_6a0cf20__2->GetXaxis()->SetTitle("#font[12]{m}_{#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}} [MeV/#font[12]{c}^{2}]");
   frame_6a0cf20__2->GetXaxis()->SetLabelFont(132);
   frame_6a0cf20__2->GetXaxis()->SetTitleOffset(.95);
   frame_6a0cf20__2->GetXaxis()->SetTitleFont(132);
   frame_6a0cf20__2->GetXaxis()->SetLabelSize(0.09);
   frame_6a0cf20__2->GetXaxis()->SetTitleSize(0.09);
   frame_6a0cf20__2->GetYaxis()->SetTitle("Candidates / (50 MeV/#font[12]{c}^{2})");
   frame_6a0cf20__2->GetYaxis()->SetLabelFont(132);
   frame_6a0cf20__2->GetYaxis()->SetTitleFont(132);
   frame_6a0cf20__2->GetZaxis()->SetLabelFont(132);
   frame_6a0cf20__2->GetYaxis()->SetLabelSize(0.09);
   frame_6a0cf20__2->GetYaxis()->SetTitleSize(0.09);
   frame_6a0cf20__2->GetZaxis()->SetTitleOffset(1.2);
   frame_6a0cf20__2->GetZaxis()->SetTitleFont(132);
   frame_6a0cf20__2->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.2103921,0.8466462,0.5065485,0.9274233,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();

   pt = new TPaveText(0.2103921,0.7570491,0.5065485,0.8404663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("9 fb^{#minus1}");
   pt->Draw();

   pt = new TPaveText(0.2103921,0.671452,0.5265485,0.7684663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("0.30 #leq BDT < 0.50");
   pt->Draw();

   TLegend *leg = new TLegend(0.5203921,0.701452,0.885485,0.92742);
   leg->SetTextSize(0.062);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("h_data","Data","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_rare_1_Norm[B0_M]","Total","L");

   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_rare_1_Norm[B0_M]_Comp[sig_peak_pdf_final_rare_1]","#it{B}^{0}#rightarrow #font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}}#font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}}","L");


   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_rare_1_Norm[B0_M]_Comp[com_back_pdf_final_rare_1]","Combinatorial","L");
   ci = TColor::GetColor("#000066");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c_data_d->Modified();
   c_data_d->cd();
   c_data_d->SetSelected(c_data_d);

   grae->Draw("p");

   c_data_d->SaveAs("bd24mu_mass_fit_B2_paper.pdf");
}


==> figs/Fig9c.C <==
void bd24mu_mass_fit_B3_paper()
{
//=========Macro generated from canvas: Fit - bin0Bs24mu/Fit - bin0Bs24mu
//=========  (Thu Aug 26 14:13:23 2021) by ROOT version 6.22/00

   gROOT->ProcessLine(".x lhcbStyle.C");

   TCanvas *c_data_d = new TCanvas("c_data_d", "c_data_d",0,0,700,500);
   c_data_d->Range(4762.5,-0.4330629,6137.5,3.897566);
   c_data_d->SetFillColor(0);
   c_data_d->SetBorderMode(0);
   c_data_d->SetBorderSize(2);
   c_data_d->SetFrameBorderMode(0);
   c_data_d->SetFrameBorderMode(0);
   c_data_d->SetLeftMargin(0.20);
   c_data_d->SetRightMargin(0.06);
   c_data_d->SetBottomMargin(0.22);
   
   TH1D *frame_6a0cf20__1 = new TH1D("frame_6a0cf20__1","",12,4900,6000);
   frame_6a0cf20__1->SetBinContent(1,3.464503);
   frame_6a0cf20__1->SetMaximum(6.0);
   frame_6a0cf20__1->SetEntries(1);
   frame_6a0cf20__1->SetDirectory(0);
   frame_6a0cf20__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_6a0cf20__1->SetLineColor(ci);
   frame_6a0cf20__1->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}) [MeV/#font[12]{c}^{2}]");
   frame_6a0cf20__1->GetXaxis()->SetLabelFont(132);
   frame_6a0cf20__1->GetXaxis()->SetTitleOffset(1.15);
   frame_6a0cf20__1->GetXaxis()->SetTitleFont(132);
   frame_6a0cf20__1->GetXaxis()->SetLabelSize(0.09);
   frame_6a0cf20__1->GetXaxis()->SetTitleSize(0.09);
   frame_6a0cf20__1->GetYaxis()->SetTitle("Candidates / (50 MeV/#font[12]{c}^{2})");
   frame_6a0cf20__1->GetYaxis()->SetLabelFont(132);
   frame_6a0cf20__1->GetYaxis()->SetTitleFont(132);
   frame_6a0cf20__1->GetYaxis()->SetTitleOffset(1.05);
   frame_6a0cf20__1->GetYaxis()->SetLabelSize(0.09);
   frame_6a0cf20__1->GetYaxis()->SetTitleSize(0.085);
   frame_6a0cf20__1->GetZaxis()->SetLabelFont(132);
   frame_6a0cf20__1->GetZaxis()->SetTitleOffset(1.2);
   frame_6a0cf20__1->GetZaxis()->SetTitleFont(132);
   frame_6a0cf20__1->GetXaxis()->SetNdivisions(4);
   frame_6a0cf20__1->GetYaxis()->SetNdivisions(7);
   frame_6a0cf20__1->Draw("FUNC");
   
   Double_t h_fx[22] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825,
   5875,
   5925,
   5975};
   Double_t h_fy[22] = {
   0,
   0,
   1,
   0,
   1,
   1,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0};
   Double_t h_flx[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_fly[22] = {
   0,
   0,
   0.8272462,
   0,
   0.8272462,
   0.8272462,
   0,
   0,
   0.8272462,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.8272462,
   0,
   0,
   0,
   0};
   Double_t h_fehx[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_fehy[22] = {
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   2.299527,
   2.299527,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(22,h_fx,h_fy,h_flx,h_fehx,h_fly,h_fehy);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B0_M");
   grae->SetFillStyle(1001);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001 = new TH1F("Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001","Histogram of data_plot__B0_M",100,4790,6110);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetMinimum(0);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetMaximum(3.629479);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetDirectory(0);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->SetLineColor(ci);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetXaxis()->SetLabelFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetXaxis()->SetTitleOffset(.95);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetXaxis()->SetTitleFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetYaxis()->SetLabelFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetYaxis()->SetTitleFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetZaxis()->SetLabelFont(132);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data_CutoBBDTCateQeQBDTCatcLcLbin0cB3001);
   
   grae->Draw("p");
   
   Double_t val_fx1[30] = {
   4850,
   4850,
   4900,
   4925,
   4950,
   4975,
   5000,
   5050,
   5100,
   5150,
   5200,
   5250,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6050,
   6050};
   Double_t val_fy1[30] = {
   0,
   0.5244673,
   0.5244673,
   0.5012387,
   0.4790389,
   0.4578223,
   0.4375454,
   0.3996461,
   0.3650295,
   0.3334113,
   0.3045319,
   0.2781542,
   0.2540616,
   0.2320545,
   0.2119543,
   0.1935952,
   0.1768264,
   0.16151,
   0.1475203,
   0.1347424,
   0.1230713,
   0.1124111,
   0.1026742,
   0.09378077,
   0.08565766,
   0.07823815,
   0.07146131,
   0.07146131,
   0,
   0.07146131};
   TGraph *graph = new TGraph(30,val_fx1,val_fy1);
   graph->SetName("total_final_rare_2_Norm[B0_M]");
   graph->SetTitle("Projection of total_final_rare_2");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB2 = new TH1F("Graph_total_final_rare_2_NormoBB0_McB2","Projection of total_final_rare_2",100,4730,6170);
   Graph_total_final_rare_0_NormoBB0_McB2->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB2->SetMaximum(0.576914);
   Graph_total_final_rare_0_NormoBB0_McB2->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB2->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB2->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetXaxis()->SetTitleOffset(.95);
   Graph_total_final_rare_0_NormoBB0_McB2->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_rare_0_NormoBB0_McB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB2);
   
   graph->Draw("l");
   
   /*
   Double_t val_fx2[41] = {
   4826.667,
   4826.667,
   4900,
   4936.667,
   4973.333,
   5010,
   5046.667,
   5083.333,
   5120,
   5156.667,
   5193.333,
   5230,
   5266.667,
   5303.333,
   5321.667,
   5330.833,
   5335.417,
   5340,
   5358.333,
   5362.917,
   5365.208,
   5367.5,
   5372.083,
   5376.667,
   5395,
   5404.167,
   5413.333,
   5422.5,
   5431.667,
   5450,
   5486.667,
   5560,
   5633.333,
   5706.667,
   5780,
   5853.333,
   5926.667,
   6000,
   6000,
   6073.333,
   6073.333};
   Double_t val_fy2[41] = {
   0,
   3.893805,
   3.893805,
   3.636682,
   3.396569,
   3.172351,
   2.962989,
   2.767519,
   2.585053,
   2.414787,
   2.25602,
   2.108237,
   1.971426,
   1.848072,
   1.79735,
   1.782172,
   1.782988,
   1.793682,
   1.869565,
   1.895736,
   1.907291,
   1.909578,
   1.88158,
   1.840821,
   1.641812,
   1.564783,
   1.512366,
   1.476115,
   1.447485,
   1.397241,
   1.304389,
   1.137587,
   0.9922263,
   0.8654488,
   0.754871,
   0.6584218,
   0.5742958,
   0.5009186,
   0.5009186,
   0,
   0.5009186};
   graph = new TGraph(41,val_fx2,val_fy2);
   graph->SetName("total_final_rare_0_Norm[B0_M]_Comp[total_final_rare_0]");
   graph->SetTitle("Projection of total_final_rare_0");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2 = new TH1F("Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2","Projection of total_final_rare_0",100,4702,6198);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetMaximum(4.283186);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetXaxis()->SetTitleOffset(.95);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB_CompoBtotal_final_rare_0cB2);
   
   graph->Draw("l");*/
   
   Double_t val_fx3[99] = {
   4850,
   4850,
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5175,
   5187.5,
   5200,
   5206.25,
   5212.5,
   5218.75,
   5225,
   5228.125,
   5231.25,
   5234.375,
   5237.5,
   5239.062,
   5240.625,
   5242.188,
   5243.75,
   5245.312,
   5246.875,
   5248.438,
   5250,
   5251.562,
   5253.125,
   5254.688,
   5256.25,
   5257.812,
   5259.375,
   5262.5,
   5265.625,
   5267.188,
   5268.75,
   5270.312,
   5271.875,
   5273.438,
   5275,
   5276.562,
   5278.125,
   5279.688,
   5281.25,
   5282.812,
   5284.375,
   5285.938,
   5287.5,
   5289.062,
   5290.625,
   5292.188,
   5293.75,
   5295.312,
   5296.875,
   5300,
   5301.562,
   5303.125,
   5304.688,
   5306.25,
   5307.812,
   5309.375,
   5310.938,
   5312.5,
   5314.062,
   5315.625,
   5317.188,
   5318.75,
   5320.312,
   5321.875,
   5323.438,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5334.375,
   5337.5,
   5340.625,
   5343.75,
   5350,
   5362.5,
   5375,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6050,
   6050};
   Double_t val_fy3[99] = {
   0,
   5.73735e-09,
   5.73735e-09,
   6.894445e-09,
   8.554995e-09,
   1.111193e-08,
   1.548603e-08,
   2.440406e-08,
   3.329578e-08,
   4.028252e-08,
   5.045708e-08,
   5.746709e-08,
   6.645913e-08,
   7.836081e-08,
   9.476349e-08,
   1.054887e-07,
   1.186281e-07,
   1.350554e-07,
   1.561105e-07,
   1.689999e-07,
   1.839499e-07,
   2.014739e-07,
   2.222663e-07,
   2.472889e-07,
   2.779111e-07,
   3.161466e-07,
   3.642687e-07,
   4.183284e-07,
   4.769501e-07,
   5.398693e-07,
   6.066865e-07,
   6.76862e-07,
   7.497149e-07,
   9.000672e-07,
   1.050055e-06,
   1.122628e-06,
   1.193235e-06,
   1.263068e-06,
   1.334967e-06,
   1.412573e-06,
   1.497457e-06,
   1.585002e-06,
   1.662214e-06,
   1.711117e-06,
   1.717518e-06,
   1.689243e-06,
   1.65139e-06,
   1.605107e-06,
   1.550882e-06,
   1.489402e-06,
   1.42152e-06,
   1.348222e-06,
   1.270594e-06,
   1.18978e-06,
   1.106944e-06,
   9.397594e-07,
   8.575375e-07,
   7.77496e-07,
   7.004413e-07,
   6.270495e-07,
   5.5786e-07,
   4.932744e-07,
   4.335607e-07,
   3.788611e-07,
   3.292039e-07,
   2.84517e-07,
   2.446435e-07,
   2.093576e-07,
   1.783805e-07,
   1.513961e-07,
   1.280649e-07,
   1.080366e-07,
   9.096075e-08,
   7.649602e-08,
   6.431684e-08,
   5.411869e-08,
   3.857205e-08,
   2.793822e-08,
   2.072563e-08,
   1.582951e-08,
   1.010216e-08,
   5.24909e-09,
   3.061171e-09,
   1.117848e-09,
   1.754114e-10,
   3.295244e-11,
   7.178272e-12,
   1.770057e-12,
   4.849389e-13,
   1.454515e-13,
   4.719942e-14,
   1.641139e-14,
   6.065632e-15,
   2.367168e-15,
   9.699649e-16,
   4.153079e-16,
   4.153079e-16,
   0,
   4.153079e-16};
   graph = new TGraph(99,val_fx3,val_fy3);
   graph->SetName("total_final_rare_2_Norm[B0_M]_Comp[sig_peak_pdf_final_rare_2]");
   graph->SetTitle("Projection of total_final_rare_2");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3 = new TH1F("Graph_total_final_rare_2_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_2cB3","Projection of total_final_rare_2",100,4730,6170);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetMaximum(1.88927e-06);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetXaxis()->SetTitleOffset(.95);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB_CompoBsig_peak_pdf_final_rare_0cB3);
   
   graph->Draw("l");
   
   Double_t val_fx4[30] = {
   4850,
   4850,
   4900,
   4925,
   4950,
   4975,
   5000,
   5050,
   5100,
   5150,
   5200,
   5250,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6050,
   6050};
   Double_t val_fy4[30] = {
   0,
   0.5244673,
   0.5244673,
   0.5012387,
   0.4790389,
   0.4578223,
   0.4375454,
   0.3996461,
   0.3650295,
   0.3334113,
   0.3045319,
   0.2781539,
   0.2540607,
   0.2320544,
   0.2119543,
   0.1935952,
   0.1768264,
   0.16151,
   0.1475203,
   0.1347424,
   0.1230713,
   0.1124111,
   0.1026742,
   0.09378077,
   0.08565766,
   0.07823815,
   0.07146131,
   0.07146131,
   0,
   0.07146131};
   graph = new TGraph(30,val_fx4,val_fy4);
   graph->SetName("total_final_rare_2_Norm[B0_M]_Comp[com_back_pdf_final_rare_2]");
   graph->SetTitle("Projection of total_final_rare_2");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#000066");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4 = new TH1F("Graph_total_final_rare_2_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4","Projection of total_final_rare_0",100,4730,6170);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetMinimum(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetMaximum(0.576914);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetDirectory(0);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->SetLineColor(ci);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetXaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetXaxis()->SetTitleOffset(0.95);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetXaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetYaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetYaxis()->SetTitleFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetZaxis()->SetLabelFont(132);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetZaxis()->SetTitleOffset(1.1);
   Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_rare_0_NormoBB0_McB_CompoBcom_back_pdf_final_rare_0cB4);
   
   graph->Draw("l");
   
   TH1D *frame_6a0cf20__2 = new TH1D("frame_6a0cf20__2","",22,4900,6000);
   frame_6a0cf20__2->SetBinContent(1,3.464503);
   frame_6a0cf20__2->SetMaximum(3.464503);
   frame_6a0cf20__2->SetEntries(1);
   frame_6a0cf20__2->SetDirectory(0);
   frame_6a0cf20__2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_6a0cf20__2->SetLineColor(ci);
   frame_6a0cf20__2->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}) [MeV/#font[12]{c}^{2}]");
   frame_6a0cf20__2->GetXaxis()->SetLabelFont(132);
   frame_6a0cf20__2->GetXaxis()->SetTitleOffset(.95);
   frame_6a0cf20__2->GetXaxis()->SetTitleFont(132);
   frame_6a0cf20__2->GetXaxis()->SetLabelSize(0.09);
   frame_6a0cf20__2->GetXaxis()->SetTitleSize(0.09);
   frame_6a0cf20__2->GetYaxis()->SetTitle("Candidates / (50 MeV/#font[12]{c}^{2})");
   frame_6a0cf20__2->GetYaxis()->SetLabelFont(132);
   frame_6a0cf20__2->GetYaxis()->SetTitleFont(132);
   frame_6a0cf20__2->GetZaxis()->SetLabelFont(132);
   frame_6a0cf20__2->GetYaxis()->SetLabelSize(0.09);
   frame_6a0cf20__2->GetYaxis()->SetTitleSize(0.09);
   frame_6a0cf20__2->GetZaxis()->SetTitleOffset(1.2);
   frame_6a0cf20__2->GetZaxis()->SetTitleFont(132);
   frame_6a0cf20__2->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.2103921,0.8466462,0.5065485,0.9274233,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();

   pt = new TPaveText(0.2103921,0.7570491,0.5065485,0.84046633,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("9 fb^{#minus1}");
   pt->Draw();

   pt = new TPaveText(0.2103921,0.671452,0.5265485,0.7684663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("0.50 #leq BDT < 0.60");
   pt->Draw();

   TLegend *leg = new TLegend(0.5203921,0.701452,0.885485,0.92742);
   leg->SetTextSize(0.062);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("h_data","Data","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_rare_2_Norm[B0_M]","Total","L");

   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_rare_2_Norm[B0_M]_Comp[sig_peak_pdf_final_rare_2]","#it{B}^{0}#rightarrow #font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}}#font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}}","L");


   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_rare_2_Norm[B0_M]_Comp[com_back_pdf_final_rare_2]","Combinatorial","L");
   ci = TColor::GetColor("#000066");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c_data_d->Modified();
   c_data_d->cd();
   c_data_d->SetSelected(c_data_d);

   grae->Draw("p");

   c_data_d->SaveAs("bd24mu_mass_fit_B3_paper.pdf");
}

